Universal fault-tolerant quantum computation with only transversal gates and error correction

Transversal implementations of encoded unitary gates are highly desirable for fault-tolerant quantum computation. Though transversal gates alone cannot be computationally universal, they can be combined with specially distilled resource states in order to achieve universality. We show that "triorthogonal" stabilizer codes, introduced for state distillation by Bravyi and Haah [Phys. Rev. A 86 052329 (2012)], admit transversal implementation of the controlled-controlled-Z gate. We then construct a universal set of fault-tolerant gates without state distillation by using only transversal controlled-controlled-Z, transversal Hadamard, and fault-tolerant error correction. We also adapt the distillation procedure of Bravyi and Haah to Toffoli gates, improving on existing Toffoli distillation schemes.

==> toffoli-distillation-cost.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    154612,       3275]
NotebookOptionsPosition[    151696,       3176]
NotebookOutlinePosition[    152812,       3215]
CellTagsIndexPosition[    152769,       3212]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Toffoli state distillation cost\
\>", "Title",
 CellChangeTimes->{{3.5784884613269167`*^9, 3.578488482399767*^9}, {
  3.578493615311862*^9, 3.578493617841125*^9}}],

Cell[CellGroupData[{

Cell["Summary", "Section",
 CellChangeTimes->{{3.578488549184083*^9, 3.57848855211648*^9}}],

Cell[TextData[{
 "In this notebook, we examine the overhead costs for three different Toffoli \
state distillation protocols: the single error-detecting protocol(s) of ",
 ButtonBox["Jones",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1212.5069"], None},
  ButtonNote->"http://arxiv.org/abs/1212.5069"],
 " (",
 ButtonBox["Eastin",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1212.4872"], None},
  ButtonNote->"http://arxiv.org/abs/1212.4872"],
 "), the double error-detecting protocol of ",
 ButtonBox["Jones",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1303.6971"], None},
  ButtonNote->"http://arxiv.org/abs/1303.6971"],
 ", and ",
 ButtonBox["our protocol",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1304.3709"], None},
  ButtonNote->"http://arxiv.org/abs/1304.3709"],
 " based on triorthogonal codes.  For each protocol, we calculation the \
expected number of ",
 StyleBox["T",
  FontSlant->"Italic"],
 " gates (equivalently the number of |A> = ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    RowBox[{"\[Sqrt]", "2"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "(|0> + ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", 
    RowBox[{"\[ImaginaryI]\[Pi]", "/", "4"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "|1>) states) required to distill a single Toffoli state to some desired \
accuracy.  The two protocols of Jones consume input ",
 StyleBox["T",
  FontSlant->"Italic"],
 " gates (|A> states) and produce Toffoli states.  To achieve the required \
accuracy on the input",
 StyleBox["T",
  FontSlant->"Italic"],
 " gates we use the optimal mix of ",
 StyleBox["T",
  FontSlant->"Italic"],
 " distillation protocols as given by Table I of ",
 ButtonBox["arXiv:1210.3388",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1210.3388"], None},
  ButtonNote->"http://arxiv.org/abs/1210.3388"],
 ".  Our triorthogonal protocol consumes controlled-controlled-Z (CCZ) states \
as input.  Up to conjugation by Hadamards, CCZ states are equivalent to \
Toffoli states.  We may therefore use the output of either of the Jones \
protocols as input to our triorthogonal protocol."
}], "Text",
 CellChangeTimes->{{3.578488569711965*^9, 3.578488595801908*^9}, {
  3.5784887732758093`*^9, 3.57848881662362*^9}, {3.578488847693157*^9, 
  3.578489013577083*^9}, {3.578489054716506*^9, 3.5784890547212973`*^9}, {
  3.57848909023707*^9, 3.578489146668501*^9}, {3.578489184041531*^9, 
  3.578489219035573*^9}, {3.578489252215804*^9, 3.578489558493444*^9}, {
  3.578489604387733*^9, 3.5784897473666973`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cost formulas and tables", "Section",
 CellChangeTimes->{{3.5784898094463873`*^9, 3.578489813809492*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "The following table is taken from Table I of ",
 ButtonBox["arXiv:1210.3388",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1210.3388"], None},
  ButtonNote->"http://arxiv.org/abs/1210.3388"],
 ".\nIt outputs the number of T gates required in order to achieve output |A> \
states with error probability at most ptarg. Physical T gates are assumed to \
have error at most ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", 
    RowBox[{"-", "2"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". "
}], "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5751078170513687`*^9, 3.575107897843109*^9}, {
  3.5784898439008627`*^9, 3.5784898604042273`*^9}, {3.578491943946759*^9, 
  3.578491976157852*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TCost", "[", "ptarg_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "cost", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cost", "=", 
       RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ptarg", "\[GreaterEqual]", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "15"}]]}], ",", " ", 
        RowBox[{"cost", "=", "158.5"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ptarg", "\[GreaterEqual]", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "14.1"}]]}], ",", " ", 
        RowBox[{"cost", "=", "126.9"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ptarg", "\[GreaterEqual]", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "13"}]]}], ",", " ", 
        RowBox[{"cost", "=", "120.4"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ptarg", "\[GreaterEqual]", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "12.1"}]]}], ",", " ", 
        RowBox[{"cost", "=", "113.7"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ptarg", "\[GreaterEqual]", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "11.1"}]]}], ",", " ", 
        RowBox[{"cost", "=", "110.7"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ptarg", "\[GreaterEqual]", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "9.08"}]]}], ",", " ", 
        RowBox[{"cost", "=", "100.3"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ptarg", "\[GreaterEqual]", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "8.06"}]]}], ",", " ", 
        RowBox[{"cost", "=", "67.52"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ptarg", "\[GreaterEqual]", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "7.11"}]]}], ",", " ", 
        RowBox[{"cost", "=", "57.38"}]}], "]"}], ";", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ptarg", "\[GreaterEqual]", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "6.83"}]]}], ",", " ", 
        RowBox[{"cost", "=", "56.07"}]}], "]"}], ";", "  ", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ptarg", "\[GreaterEqual]", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "5.14"}]]}], ",", " ", 
        RowBox[{"cost", "=", "27.93"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ptarg", "\[GreaterEqual]", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "4.46"}]]}], ",", " ", 
        RowBox[{"cost", "=", "17.4"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ptarg", "\[GreaterEqual]", " ", "0.0009"}], ",", 
        RowBox[{"cost", "=", "5.5"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "cost"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.57504836134273*^9, 3.575048538392449*^9}, {
   3.575048663070735*^9, 3.57504866371517*^9}, {3.5750492750369797`*^9, 
   3.575049353865996*^9}, {3.575049561914819*^9, 3.575049577676115*^9}, {
   3.575050017390065*^9, 3.575050074539042*^9}, {3.5750507521929493`*^9, 
   3.575050760017221*^9}, {3.575052426292027*^9, 3.575052485112824*^9}, {
   3.5751211696644487`*^9, 3.5751211698015757`*^9}, 3.578489843901115*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Single error-detecting Toffoli protocol [Jones, Eastin]\
\>", "Subsection",
 CellChangeTimes->{{3.578490177351528*^9, 3.5784902065681868`*^9}}],

Cell[TextData[{
 "This protocol consumes eight T gates with error ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and outputs a single Toffoli state with error ",
 Cell[BoxData[
  FormBox[
   RowBox[{"28", 
    SuperscriptBox["p", "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".  If the desired Toffoli state error rate is ",
 Cell[BoxData[
  FormBox["ptarg", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", then the required error rate ",
 Cell[BoxData[
  FormBox["ttarg", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " for each input T gate is given by ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["ptarg", "28"], ")"}], 
    RowBox[{"1", "/", "2"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".  The function below calculates the number of T gates required to distill \
a single Toffoli state.  Note that the calculation here, and for subsequent \
protocols is to leading order in the raw T gate error rate.  High-order \
effects will be negligible for the error parameters of interest."
}], "Text",
 CellChangeTimes->{{3.5784902198921747`*^9, 3.5784902948730288`*^9}, {
  3.578490412095689*^9, 3.5784906184394007`*^9}, {3.578490665600342*^9, 
  3.578490823518937*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"JonesDistill1", "[", "ptarg_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "ttarg", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ttarg", " ", "=", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["ptarg", "28"], ")"}], 
          RowBox[{"1", "/", "2"}]]}], ";", "\[IndentingNewLine]", 
        RowBox[{"8", "*", 
         RowBox[{"TCost", "[", "ttarg", "]"}]}]}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.575048109958694*^9, 3.575048256857813*^9}, {
   3.5750482979544353`*^9, 3.575048298766817*^9}, {3.575048558126471*^9, 
   3.575048659745804*^9}, {3.575048742875249*^9, 3.575048791569639*^9}, {
   3.575061899336833*^9, 3.575061944242247*^9}, {3.575061980366768*^9, 
   3.575061980759293*^9}, {3.5751217014182653`*^9, 3.57512170951295*^9}, {
   3.5751236875815563`*^9, 3.5751236926698313`*^9}, {3.575123734957624*^9, 
   3.575123798606434*^9}, {3.578490117375402*^9, 3.578490118142825*^9}, 
   3.578490835880662*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Double error-detecting Toffoli protocol [Jones]\
\>", "Subsection",
 CellChangeTimes->{{3.578490851414146*^9, 3.5784908594211273`*^9}}],

Cell[TextData[{
 "This protocol consumes 64 T gates with error ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and outputs two Toffoli states with error ",
 Cell[BoxData[
  FormBox[
   RowBox[{"3072", 
    SuperscriptBox["p", "4"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " (to leading order).  The function below calculates the number of T gates \
required to produce a ",
 StyleBox["single",
  FontSlant->"Italic"],
 " Toffoli state with error ",
 Cell[BoxData[
  FormBox["ptarg", TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.578490874816888*^9, 3.578490878607325*^9}, {
  3.578490968332734*^9, 3.578491106985717*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"JonesDistill2", "[", "ptarg_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "ttarg", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ttarg", " ", "=", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["ptarg", "3072"], ")"}], 
         RowBox[{"1", "/", "4"}]]}], ";", "\[IndentingNewLine]", 
       FractionBox[
        RowBox[{"64", 
         RowBox[{"TCost", "[", "ttarg", "]"}]}], "2"]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.578490840594825*^9, 3.5784908407386427`*^9}, {
  3.578491114854309*^9, 3.57849112614561*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Jones-to-Triorthogonal Toffoli protocol\
\>", "Subsection",
 CellChangeTimes->{{3.5784911556030283`*^9, 3.578491170098421*^9}, {
  3.578535296391431*^9, 3.5785352998736067`*^9}}],

Cell[TextData[{
 "For a [[3k+8,k,2]] triorthogonal code, this protocol consumes 3k+8 CCZ \
states and produces k CCZ states with higher fidelity.\nThe probability that \
any one of the k Toffoli gates has an error is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "k"}], "+", "1"}], ")"}], 
    SuperscriptBox["p", "2"]}], TraditionalForm]]],
 ", where p is the error rate of a single input CCZ gate (see ",
 ButtonBox["Bravyi & Haah",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1209.2426"], None},
  ButtonNote->"http://arxiv.org/abs/1209.2426"],
 ").  Here we will use the single error-detecting Toffoli protocol of Jones \
to supply the input CCZ states.  There are seven different error \
configurations for the Jones protocol each of which occurs with equal \
probability.  Thus the error probability for the triorthogonal protocol on \
top of the error-detecting Toffoli is given by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"7", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "k"}], "+", "1"}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"p", "/", "7"}], ")"}], "2"]}], TraditionalForm]]],
 ". "
}], "Text",
 CellChangeTimes->{
  3.578491193186962*^9, {3.578491229196024*^9, 3.5784913145815563`*^9}, {
   3.57849137992614*^9, 3.5784913799358473`*^9}, {3.578491416501738*^9, 
   3.578491451671002*^9}, {3.578491593398654*^9, 3.578491593954145*^9}, {
   3.578491706357644*^9, 3.578491762398058*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TriDistill", "[", 
      RowBox[{"ptarg_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ttarg", ",", "toftarg"}], "}"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"toftarg", "=", 
         RowBox[{"7", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["ptarg", 
             RowBox[{"7", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "k"}], "+", "1"}], ")"}]}]], ")"}], 
           RowBox[{"1", "/", "2"}]]}]}], ";", "\[IndentingNewLine]", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "k"}], "+", "8"}], ")"}], 
          RowBox[{"JonesDistill1", "[", "toftarg", "]"}]}], "k"]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.575123203767313*^9, 3.57512327589155*^9}, {
   3.5751233248171053`*^9, 3.575123332860866*^9}, {3.575123459368339*^9, 
   3.5751234608039618`*^9}, {3.575123501893046*^9, 3.575123520768594*^9}, {
   3.575123554022026*^9, 3.575123556075597*^9}, {3.575123857529299*^9, 
   3.575123859915633*^9}, {3.575124983218472*^9, 3.575124989142218*^9}, 
   3.575135478651724*^9, {3.575136093319502*^9, 3.575136115366537*^9}, {
   3.575136163474008*^9, 3.575136163671178*^9}, {3.578491497574664*^9, 
   3.578491523817663*^9}, {3.578491770280134*^9, 3.578491770962078*^9}, {
   3.578531644762978*^9, 3.578531647989606*^9}, {3.578531781884015*^9, 
   3.578531965268927*^9}, {3.578532147599517*^9, 3.578532198434866*^9}, {
   3.5785322908835793`*^9, 3.578532291233947*^9}, {3.578533472132326*^9, 
   3.578533472531275*^9}, {3.578534349853373*^9, 3.5785343502858047`*^9}, 
   3.578534417137116*^9, {3.578534457960294*^9, 3.5785344714736013`*^9}, {
   3.578534748686007*^9, 3.578534752091095*^9}, {3.578535311598999*^9, 
   3.5785353170086184`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["T-to-Triorthogonal protocol", "Subsection",
 CellChangeTimes->{{3.57853535536707*^9, 3.578535361792241*^9}, {
  3.5785376077009068`*^9, 3.578537613041782*^9}}],

Cell[TextData[{
 "Another option is to implement CCZ gates with the standard seven T gate \
circuit (see Nielsen & Chuang).  If all of the Cliffords are error free, and \
if the T gates contain only Z errors with probability ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", then there are seven possible errors on the resulting CCZ state each of \
which occur with probability ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".  We then use the triorthogonal protocol on top of this CCZ \
implementation.  The resulting states have error probability ",
 Cell[BoxData[
  FormBox[
   RowBox[{"7", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "k"}], "+", "1"}], ")"}], 
    SuperscriptBox["p", "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.578535378514613*^9, 3.5785355924003067`*^9}, {
  3.57853563936485*^9, 3.578535676421134*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TriDistillT", "[", 
     RowBox[{"ptarg_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ttarg", ",", "toftarg"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ttarg", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["ptarg", 
           RowBox[{"7", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "k"}], "+", "1"}], ")"}]}]], ")"}], 
         RowBox[{"1", "/", "2"}]]}], ";", "\[IndentingNewLine]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "k"}], "+", "8"}], ")"}], "7", 
         RowBox[{"TCost", "[", "ttarg", "]"}]}], "k"]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5785353231959352`*^9, 3.5785353233762627`*^9}, 
   3.578535839992919*^9, {3.578536681909997*^9, 3.578536736554776*^9}, {
   3.578537094630534*^9, 3.578537095280735*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots", "Section",
 CellChangeTimes->{{3.578491836243843*^9, 3.5784918368122807`*^9}}],

Cell[TextData[{
 "Here we plot the raw T gate cost for each protocol over a range of target \
output error rates.  We have the freedom to choose ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["k", " "], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "of the triorthogonal code for each target value of ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".  We will elect to take the minimum over all values of ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " up to 100.  Going higher than 100 has minimal effect."
}], "Text",
 CellChangeTimes->{{3.578491871303443*^9, 3.5784919238003473`*^9}, {
  3.5797225704764643`*^9, 3.579722692420576*^9}, {3.57972276225729*^9, 
  3.579722798909914*^9}, {3.579723091749297*^9, 3.579723091824535*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TriDistillMin", "[", "ptarg_", "]"}], ":=", 
    RowBox[{"Min", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"TriDistill", "[", 
        RowBox[{"ptarg", ",", "k"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "100", ",", "2"}], "}"}]}], "]"}], 
     "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5797184088049583`*^9, 3.579718489948206*^9}, {
   3.579718588675583*^9, 3.5797186193698397`*^9}, {3.579718728884527*^9, 
   3.579718729059753*^9}, 3.579718822021207*^9, {3.5797188749416313`*^9, 
   3.5797189309351*^9}, {3.579718961279023*^9, 3.579718966088175*^9}, {
   3.579719003190529*^9, 3.579719041569419*^9}, {3.5797191667445707`*^9, 
   3.579719210013999*^9}, {3.579719424944447*^9, 3.579719446326057*^9}, {
   3.579719531947537*^9, 3.579719556120037*^9}, {3.5797196863667603`*^9, 
   3.5797197203086843`*^9}, 3.579722519528687*^9, {3.5797226990935907`*^9, 
   3.579722721818905*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"LogLinearPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"TriDistill", "[", 
       RowBox[{
        RowBox[{"1", "/", "p"}], ",", "1000"}], "]"}], ",", 
      RowBox[{"TriDistillMin", "[", 
       RowBox[{"1", "/", "p"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      SuperscriptBox["10", "5"], ",", 
      SuperscriptBox["10", "20"]}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1500"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "6"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-6\)]\)\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "9"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-9\)]\)\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "12"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-12\)]\)\>\""}], "}"}], ",", 
           
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "15"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-15\)]\)\>\""}], "}"}], ",", 
           
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "18"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-18\)]\)\>\""}], "}"}]}], 
          "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<target error rate\>\"", ",", "\"\<number of T gates\>\""}],
       "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<k=1000\>\"", ",", "\"\<min [2,100]\>\""}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.579718298475453*^9, 3.579718355182476*^9}, {
  3.579718469413064*^9, 3.579718504731572*^9}, {3.5797198702202463`*^9, 
  3.5797199258325853`*^9}, {3.579722727493657*^9, 3.5797227295625267`*^9}, {
  3.579722804968856*^9, 3.5797228200252867`*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {}, {
       Hue[0.67, 0.6, 0.6], 
       LineBox[CompressedData["
1:eJxFzH8w03Ecx/HdYpvGteNklyFZ5VfC1sqP6btffuVHOqMoahmFw8Yhra7U
ophSrV21VlYkZBzJodMP/Vg/KFpJ+mGVJc5JxxXd9eOfz/uP1z3v8c/LWZS9
SYzH4XCJ//a/uUVhXA1hJbaccFDJK9uOqbLI8Z6t4E7Rs4yOHa7IM7vmzSyG
3JB71d90aX4eyJa/2CMjlZ7I9LYun/aIVciBuQHFFUQvZFboKeoKBtjbYbzx
VhL4OtGu6Gge2H2aKxAeA+8yDboHKMFXh7MozpfAwa/9FpyuBo++MJsl1Hth
fakGU7pHESZ/2vd1TxOY/vDc24kbYKoknESzWo1Mtp9jbkgBzwTZ7ayieCOL
c5o9HLLBhSa7A1pXH+TEmaR3OgOYZb1XGlfpizxyv4AixxjI3YoaCWcCrEyp
W6iqYSIH9Fc05MWuQR6KCj0yTmEh139guEzpwRFEnF6WvxZ5lF1Vo/VZhxxN
dlFs/AhuNu2pV13wQw4exCsy4/2R65IzC/RmAciDdWWlPSIwcbbubPdt8KY7
UvrFCbCm3F+3nxqIzJdq8rK8wGPxeP8kPrgrvJUWFw2uYKf+iUwA8zqsf5K3
BWKxDlLGME6O/WR1T+mTwQ0tGWMlIvAOb6pRIAY/dpMM3EkHM10e97BzwJ/v
TXfyHoBPpdi3hNHYyOOtnDeTr8A26lASTR4Efyfp2UbOeuQSte9Z1jzYoKGk
WsRiyMZ8qX1PM1hdmlh46B04/hzfwLXgIHeInQJbHcGOPnPa5Uzw8zNpce+D
wMW/X1qowsDrrnGXToaDJ4VNLEEE+AreMVIdCU7Ule38EcXB5L0ZE9a2SuwR
Ke1EVQyYKeLeio4FW9r+WtywBfzloS6HlAxO1yaUVyrAUzLz2iVdYNG+J5+m
rLnIMeayThsJuHZQrZp7BKa2xQldnXjIZvbzjVoZePOTRVYjA2C3BYuImb58
ZBvBVSP7OFjcr7s78AXMMGmD2ngC5N0hhO6t58HtzXjn8O/gw5fHHA9HBSPf
/Ig5F1eDj4z/XkZ5BRbOttM1hBDkv8Kiavk=
        "]]}, {
       Hue[0.9060679774997897, 0.6, 0.6], 
       LineBox[CompressedData["
1:eJxN2Xk0lO0bB/Cy7xFKeAvZE82QJctcRlnKFiFSZoTKlpDKEomxlDVFWbK8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        "]]}}, {}}, 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True,
     AxesOrigin -> NCache[{
       Log[100000], 0}, {11.512925464970229`, 0}], 
    CoordinatesToolOptions :> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& )}, Frame -> True, FrameLabel -> {
      FormBox["\"target error rate\"", TraditionalForm], 
      FormBox["\"number of T gates\"", TraditionalForm]}, 
    FrameTicks -> {{Automatic, None}, {{{13.815510557964274`, 
         FormBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-6\\)]\\)\"", 
          TraditionalForm]}, {20.72326583694641, 
         FormBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-9\\)]\\)\"", 
          TraditionalForm]}, {27.631021115928547`, 
         FormBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-12\\)]\\)\"", 
          TraditionalForm]}, {34.538776394910684`, 
         FormBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-15\\)]\\)\"", 
          TraditionalForm]}, {41.44653167389282, 
         FormBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-18\\)]\\)\"", 
          TraditionalForm]}}, None}}, GridLines -> {None, None}, Method -> {},
     PlotRange -> NCache[{{
        Log[100000], 
        Log[100000000000000000000]}, {0, 1500}}, {{11.512925464970229`, 
       46.051701859880914`}, {0, 1500}}], PlotRangeClipping -> True, 
    PlotRangePadding -> {
      Scaled[0.02], {None, None}}, Ticks -> {{{11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {25.328436022934504`, 
        FormBox[
         TemplateBox[{"10", "11"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {32.23619130191664, 
        FormBox[
         TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {39.14394658089878, 
        FormBox[
         TemplateBox[{"10", "17"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {46.051701859880914`, 
        FormBox[
         TemplateBox[{"10", "20"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {16.231424336265324`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {16.920097236430347`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {17.32406645794693, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {17.610999747136468`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {17.83369375922081, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {18.01571551088585, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {18.16965198914862, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {18.30302270048413, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {23.13917961524746, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {23.827852515412484`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {24.231821736929067`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {24.518755026118605`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {24.741449038202948`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {24.923470789867988`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {25.077407268130756`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {25.21077797946627, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {30.046934894229597`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {30.73560779439462, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {31.139577015911204`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {31.42651030510074, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {31.649204317185085`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {31.831226068850125`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {31.985162547112893`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {32.11853325844841, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {36.95469017321174, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {37.64336307337676, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {38.04733229489334, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {38.33426558408288, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {38.556959596167225`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {38.738981347832265`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {38.89291782609503, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {39.026288537430545`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {43.862445452193874`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {44.5511183523589, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {44.955087573875474`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {45.242020863065015`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {45.46471487514936, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {45.6467366268144, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {45.800673105077166`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {45.93404381641268, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, Automatic}],
   TemplateBox[{"\"k=1000\"", "\"min [2,100]\""}, "LineLegend", 
    DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {}}}, 
                 AspectRatio -> Full, ImageSize -> {20, 10}, PlotRangePadding -> 
                 None, ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {}}}, 
                 AspectRatio -> Full, ImageSize -> {20, 10}, PlotRangePadding -> 
                 None, ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
        Alignment -> Left, AppearanceElements -> None, 
        ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
       LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
      Background -> Automatic, StripOnInput -> False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"LineLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
                 "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{#, ",", #2}], "}"}], ",", 
         RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.579718331663591*^9, 3.579718356240139*^9}, {
   3.5797184746167583`*^9, 3.5797185060249367`*^9}, 3.5797186231566877`*^9, 
   3.579718733303215*^9, 3.579718905337124*^9, 3.579718990398138*^9, 
   3.579719057475224*^9, 3.579719216378915*^9, 3.579719433357041*^9, 
   3.579719561235301*^9, {3.5797197016864643`*^9, 3.579719725050556*^9}, {
   3.579719895219108*^9, 3.5797199285506487`*^9}, 3.5797228236365337`*^9, 
   3.579723022444446*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"LogLinearPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"JonesDistill1", "[", 
       RowBox[{"1", "/", "p"}], "]"}], ",", 
      RowBox[{"JonesDistill2", "[", 
       RowBox[{"1", "/", "p"}], "]"}], ",", 
      RowBox[{"TriDistillT", "[", 
       RowBox[{
        RowBox[{"1", "/", "p"}], ",", "100"}], "]"}], ",", 
      RowBox[{"TriDistillMin", "[", 
       RowBox[{"1", "/", "p"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      SuperscriptBox["10", "5"], ",", 
      SuperscriptBox["10", "20"]}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1500"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "6"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-6\)]\)\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "9"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-9\)]\)\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "12"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-12\)]\)\>\""}], "}"}], ",", 
           
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "15"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-15\)]\)\>\""}], "}"}], ",", 
           
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "18"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-18\)]\)\>\""}], "}"}]}], 
          "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<target error rate\>\"", ",", "\"\<number of T gates\>\""}],
       "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Eastin[9], Jones[10]\>\"", ",", "\"\<Jones[14]\>\"", ",", 
       "\"\<T-to-[[308,100,2]]\>\"", ",", "\"\<Jones-to-[[3k+8,k,2]]\>\""}], 
      "}"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5785371169308243`*^9, 3.578537157216585*^9}, {
  3.578537192837511*^9, 3.578537443048273*^9}, {3.578537637771394*^9, 
  3.578537707960945*^9}, {3.579718207799494*^9, 3.5797182139149427`*^9}, {
  3.579718260021255*^9, 3.579718260260133*^9}, {3.5797228453191137`*^9, 
  3.579722865301814*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {}, {
       Hue[0.67, 0.6, 0.6], 
       LineBox[CompressedData["
1:eJxN0n0w23ccB3BSz+bqYTYrfTA2QS9bJEs9JPwS8dii85QWpUKMMQ+JU8zK
PPUBMe1ZRtOsjQ4Lx9ycOnpLakxDbb22QbUdsRAatXi8Dm2n++P72fvuc597
/fO5+9y97dlZ4Rycjo7O17vzZvMKgxgiAycs5b8kYoJMU9bhbnA/eyy9LxGP
vJG6rWc85Yz8u/BZ52cershv/UNTKusOI1N5XqV8QwKyqe0W+WjyR8ic7C7X
/VkfIy+3qRTTo+B89bslYjwRWX0QpzEhgKNPLEXxSGB+bmKVE4WIdQQoC99e
TseGvhmXPXYH77Qf3az1ApPlMlemN9jSs17XOgi8IkmbmIsAd1Rblp1LA3+e
2U9wLgbPEs0qMyTg2I34p50K8J09z53KSG7IFMsvudF1YOXQGfMKjIR8z3kv
PelbsLSmOYe+BM4tU0+M7yMjuxTgvTOCwEqB9pl3GPi7nl6BRRR4bchueYtF
xpzjagc2jIqwUEUJUxUDlqhUjWOnwPrrgSs9p8Fc4qPguAzwTGbaDd18cN/i
BdaxWnB9ssRE0AxOvSJ8XPES7HWf354b+QnyVGhgpcacgtw2TXLQysHHDHXk
RXlHkOdp15vFRHfkMFOHmuMz4C51QZvgqgey/ySuJoPlCf8mZJyR63khT0qq
zg+ywYabkgapDBx+m+v4/RJYVO3ZedaGihxhrG6h2oKNKi9f29oPvoXDGnoP
UbEcmslE009FWE7xUl2eA3gq369sFQ9mckW5mQTwO5zjrBQP8CIL5xnPBPNp
Ka9DYsBkh5FBWjZY9etqv+9v4MvJtj8H2dGQRYQZlogE/vHFjZ3VYHDHKcOw
q9Hg7oG06wFs8GYsjuLGAR/ZaByxSwXn80kJhuk0bLeNu5Uswfqc7q6tfAGm
xry0G+aBpdUEf2EBWHGot9avFazppj9aHgcX44ey9QneyFbCQCO7CjD5kmPW
LN0H+ZzQrYGyDVaIzFOMIzHkJxdvy+ZLwbN5XNvBLrD09by8aRgsPB+bX/YU
3PueS6bPDPih5EXS9iyYvTYdf1IF1noNn7w5h2GkN7G6gJ0t74i0VoNNx+rD
eAtgxt9uXprn4EKLex8mrYEXokxehb8CsxqZCoYxHfkAcUv8ARk8N9yZbZQA
1hbpt+67BWZ/NfqX1pKB/Kl+Ub9VDrh1UijYugM+PVyQZ7EOtumJjsIf9EXu
YVRdm3ABR/wh1VRSwIWr1b9wPcBi65i6eCqY0iIrfEjzxcbu7qa9CpO7OyUH
+4DjRmpCZBhYG7tOoTDAPmL+E7NAMH8BXzoX8r97updsmBywnu12h7gITODp
/0lvBZ8Y3WumfAB23rPXMMONiWzl1zJLqwVz7ncOPJgDk9Ri7x5fP+S0AANp
3BVwbxfOPngFXN60eKA81B/55gxmX/oDuFKz8775ODhqs9dRZBCA/C+2kZsQ

        "]]}, {
       Hue[0.9060679774997897, 0.6, 0.6], 
       LineBox[CompressedData["
1:eJxF03tI03EQAPBl07mUlLlYOfOBA6cb1XStbM5+m+EDyyzUUaKiTVOcOh/p
nCt0tibqFlo5tJ9Sw5aoaCNJyEozzUzsIWlmmc7HDA0xQiutqAy+d3Acnz8O
7g7OIynrZLIVgUCI+Jv/aq4iTNRg44URNiMF02faidkd4K6k4fT7iUzk1dQN
InnCG/kFvth+1p+FbP9DYDZXsZEDcvkqHWkPsh19nRsu2YucLDOxdmftQ5Yv
0IoNTA5y7Gr8ZPsomEcpyomp8kU29xc4qjE/5FfeDsIzNeBurTFb+BnMHuIN
Wb6B62wHGJVbubAfjVV0zoaLpWxGCRbpdfl1PBncyvvqFWoPJgWLL3AcwI8k
biziDnBe6cLbMWfw8d+kCg9fsE8hM1AaBp7OTGvcIgdfkzRv0xvBqdfx9+pf
YP6IrjUvaj/yRETopSVHHnLLlJ/nyiD4KIkwqMw/gGwR3DQaOAdhPjtPbeQ0
2LRQ2KKv90cOHrfSSsWHkJsTpAWDRD7cY625trsHzPV83ieQBSBfkdDvhrkI
kJc6hO+Wx8BOeKitizoQ+qsZWTPCw8ga3LeWtwGuXIs6NcLEkEcbHFPIUeBx
apqTPB38ofxxj0UFDqDoW+IugvFaac0bNfinu6gkXINhbSFmBXW5Aotrokl7
y8Cunb3COxXgj/0ZtAYdOH72SW/hVfAUwTkzug48zX/aZ28Ez+Tn0PtMYLws
Vl46CRbXHRkVkYXI8wPtMtsE8IrSusn5ATjp/NDsCkWEfMJa2eWUDW4ax/Xr
z8A778VEM92CkHWfmKr5Y2AifaPNoARvNz1UlGvAu0KKg3Oqwa7ViWyLHsyY
FFFO14ONKj9r6g2wN5PxfdgAXlTgX3wawa3D1CXNLXCGu3ZuzgjuVHHGXt4O
+v/PMj32B1zu6kc=
        "]]}, {
       Hue[0.1421359549995791, 0.6, 0.6], 
       LineBox[CompressedData["
1:eJxFx38s1HEcx/FLlrg2shrmDGMdsXPn5Ed+9KXld7QmV+RH3NWZX8cV+bGG
aFRXuDiUM1a33FXcUglzuuTH+bEYJYTj5jZUfp3fJv75vF/bc689TKMSLzPU
cDjc1f0Onp3u48E/QsS2a5cGLyanYrwEPM26Adwc1RfbdMMC2Vehr9svAY8w
6I1yI0vkqlMPH837g28q68JVGWBZp4d3OhdMej1M2ROCI/WrBF8+govzmYa5
UrAI67vC6LLE3Jeie8MGcrD2DUqhZz94vL5URhwCq5jb6pqj4Gk1dkhjwWnk
/hdzdbecrJCPbbrK5UXWyC5s55wnGiRk886KsYUPYLzhlp0f3QZZSvUyKOCC
0/2f7XZIwT9Gmv4xRsG2DLlcfRnsczSWv7AOjhSthgztgl2IEvzEITJy58bh
uQF1MtZcWqidPlOMTTznCD5rgVVuetHVOuC3NLrX5DkwgyW2MkoE/xUphid7
wHeVelk1FhTkUFX477phsL1uRnJwkS2y/FuqTh5GRZZwBEnuC+ASulCLJ7BD
dh588uZ20Bnk0QDvB/M69siiSarZYjc4c8Ugxd7EAdlfA9edmQI2JjXkyjng
5SAm5vkKfJ3pwd+oB3dkEHaELeCMPE2rXCmY/HTtWlgXWOtE/JJPD1hRNpNv
3++AqcZ+ZrODuFirUYiJ2QC4vOb7J+0hMLboaPNLzRF51rVaUEMBV5hPl2/m
gwPxZpxLU+Dx2T+szXUwU9oYVKPthDxqZJvE0wX7pYk4j0+CW4bMhdn6Thgt
VCxZaC3FSGR+R4oh+LiycC/SFLxaed/RjwhuwscIjangrLQAwqobuIysmLmQ
ABYr00S8SvBOhBshZwvsOaLGiaOdRRZGxKV2qzsja6wJyyVtYDszWbsrywVZ
8XW5+XwHmEs3fO9DcEXmk6ZofCq4duPlzrIv+F2YRmBlMLhBGlPtFQV2UFXI
CExwE7F3ZSkevN1Gzx9ngV1CdgmdbPC9lRKxOAXMlQXcmdo37mAsHvYfsX3D
Qw==
        "]]}, {
       Hue[0.37820393249936934`, 0.6, 0.6], 
       LineBox[CompressedData["
1:eJxN2Xk0lO0bB/Cy7xFKeAvZE82QJctcRlnKFiFSZoTKlpDKEomxlDVFWbK8
RVEhWbKTLNEiVCRLkqWyVJSkH6+O6/c9z5k5nz9mzj33cz/Xc93PiNofN3Ok
W7VqFWnxZendy9eAnMYkBSc02V5lTVIg0Z3dSq4IXW7f5vKQKr3i70d/MbB2
y6z4acrYvSNqW1bM8VNzYCBObsUaXurB0czyK2YXmlPa46CwYkePgi3/HN+2
4i+5Q519T9CnP64PypQmrHjq9rFXH8zRzu7l8jKBaP2+GIa5CLSkqUN3SwL6
crjxLsVraIZa1fzk62iN3jsfTDIJkBKcaD45TQGvn2JCDDfQgwROmuttAlgs
5TsFBI2Dy0XuEKA7Z8K1Y5YCe51nJzvuoWsyBw5oPiCAauWo0fE5CqTxFhO4
agiw6r9QoUthy5G6OgJkKIywz9FRgdMwPcWnAe0fEsnc10IAqgCNKsBEhQPf
D/Xe6yRAW+tiOKjw1PH+qbTXaHIX89qoHgIwHYtlOsZNhQe6tnl+79DSJfm6
zgME0DnD+WE7HxVSpBgH9g+h1yRZ++l9JECIzLS1igAVglnu8iuPoWdO0+WL
f0Y7j1ru5p0kQOMJ4cWDCr3WuUOrv6If7di3oe8HAbjG0rnGRKigmptzv+0X
AW7eWIwEFXKFfhtVLKDj528EX2UgQu7txchSgcltTjicGX2m17jEh424PH/b
qPDJKGuvIyeaUjU7bs6NfilvSCPzEqG4y8blznYq6F5PFyGsQz9c8/3hpg3o
rUEGFlzCRKgoX4w6FdInUyfmN6L5qNMR46LosBe64t3iRDDZLDerRKbCnHZy
VZMU2r1wYn+JLHpAbOfXG1uJEC9usHhQYd+lpKiEbegm+s9S5xXRGt7adSeU
icD6WaIo0ZQK94Yu21LU0GIWYzPGGugrDVpxmiQiRKa+jkjdTwU25Utb5Mjo
gJsfGwR3oSfXaVBY9Ykw4Mt3V49KBYew2LnZ3ejXs0MJw0boPUfVFDpN0VWv
o5rrzYmwdHpuO1OBaDB4uNASfaNMeSHdGi0geyEpxpYIx31fJr/zpsLFa33E
s3boP2xKba72aOW1fp6WcUSgTQu2uORQgZHxqxxvArpj1vnjsytEiH6vGv2+
lAqZY4MZF6+iT/Ta2BqkoOF5+zqm62iu+t0v6jLQvQ/qLgT+i87L2aGrkU2E
PUt5QgWDaNnyB3noYS/BbQqF6AdO8WPjRX/XXz8VQqzZbuSUoM0Mg+0cH6JF
SXMbxCrRkwTPjnfV6CrxsejkOiKcWsosFaLW2xvsb0DbsnXT8zehZX/vrXrR
gv450Xw6ug3dNKituOc5+kpn2Wfml0T4b7mttQel8lv2516jX6RffTXXi06/
xBNf0o92p0UYer9Ha55ZzUwYJgKfegGvOsEeOFzP1H4eQd/ae0z5yBe0rop1
bv9XNL/sC8fUGfSQsIGIzU/icr21sIfCNbXd6+bR5+jULr9cQG8ckWYzYlBc
cUWbQOBjVnRkTazaeQ7F5fkNsgfr+yzfSGvQ0jeD7s7zoGeSfhwt40MnnB3p
JQqiCQ6vzfI2oVdZmXIeE1MExaXct4enBk2NEhLoVA0IHpRCuyqUalyXRbPy
5xQIbEPfnEuUjN+OPvl5zYCxKnpnf1gyu7oiLFXbxil7WPvyj0WTJnqg4RR3
KKBFNM59HdyFPlQY2QV70Gfd1jRNGKFTpRPK0kzRFe8Fco3M0W/TUlPmLf7+
fjgMNhfy7Usp6Nen6qW9XdA/iPqCm93R67+0srd7oJVv7f0d5KUIS8sp/t/D
YOnQ9UXBB325u+9FlB+6w3S0aDwIzds4nWhAQ5tpzvtmX0B7/ghytYxGx91n
PMQYh853jzQpuqS4XK9kHeC5zBrtw1fQxuvEmDdloFvptrd156LZz2jlqxag
d0/oXbpSjHa+3Rqyq0wRjjgtZtgBIhz3+nwrR+eIdB3JqkI39dhYm9WidZvc
NnG1oh8VBX1o7kLTb4lsknqLJmdcyg0dQFNtBVKVhtBB61Oj3w//nf9VTpDe
LhoUP4qujrp5QvsT+hpLo/hFeqUVe5//+KpLEP08fo98zT9Ky9db5xHYknkv
5JYImlbA2xO/GT1Yc4rgL4lO6iO9M5ZDmywwXxAloivUk4Yea6Jlz0hruRr8
3+eLSxN5LNCM3/SniiloCv0dvfTD//d9a3nSIpz+jj/IBdaLnfzmeQztSXiz
29YVLWOaMSvvie53P/bv6tPoh6MRVoYx6MsOt9kSb6I9cpuGvAvQu6eHq8wq
0KtC3LezVaNL+Gdya2vR7tkBYmceocXVGK9ua/xr8II4Wz7a9Vb0QuBmL652
9H1OilTLR/TR5JSe0N/o9mL+nb+lt69YvT06z3sfWiTN9vB+GzSDs6ygBgU9
YxL3feth9Oj2H883OW2HwtSJ7MdPfOGtkF0ezzH009WPw+hd0UlXqd9bTqHt
Cb/t48+jZyhKWqLJ6MhYlw35hejCiTfP2gbQ3cb6tHFu5RWT11d1uLmhc/sU
N082ow2ZVzX7+6iseFgz42YmQXXFJuybo0z70QUfz+QmpqqtWPc1XZSr1Y4V
37ZzPdXMoL5i5pnbV6tr0EqbWx5pemis+JKD0H0DYc0Vjxdpv/nShQ6UbvBg
lNdaMW+KPotwKNrnQLH7SCz6taB4Z1EKOj+y+kv2dXTEnA1Lciba3nlGNPoG
ekd3nPq5HC3IKxwIP/bMF9bu3mrhnYseL2tyP3JXC4hL96OXvpBy9U+GUZEW
aBveFZF85QverMnlUKIFnf1qdLt6fMHojHKn4kP0wn43FsEaLaDI/WyI7/MF
ikCP+/ATLQi6SGNtGvEF1XCf8DdPtaCn2K2n+LMv8PzgyWx9ga57pd9Z+EoL
PJXk9d5P+4J4YrF64Hst6GM+28+84AvzTGYWnsNaAALHGtkY/KDT57O74yia
ZimeuWdCC242HemlsPnBCH88i8AvLTC2fCK0WcAP8hLcOvPXkuDPUhT8IISB
dSKLH33Q+1+WRAG08hBJLFKIBGX5Mey/VP2Aa1+PesBG9HC9j4WHKAnqvkvb
xpD9oFpx7fHD4uikrDvhllJoD16DTANZEixt71oN/UD//FC5xla06NfAToVt
6Dl7oQkxRRL4NVj5N1j5QXt7Mcs6ZbRSvPjxQW0SqCw1uIcXx9/SWt24kwQM
pEl6ksfifNCd5L6jh87f8Q81fjf6jWdDwSkjNF2uG91BUxK0ZOwq/hrgB3Lv
+c3J5mgLoaosKUv0WXOnbxzWf8d70Q9yLnDtmj6AflFffPnVIfTcr0PDFVS0
uBKzSqYDCbilu50nU/ygmS/njIoHCRQejmReuOsH04amLcJeaOHQH4J0Puhd
lekuH0+T4J8O7X86av3A/bt+Rasfmq9rdIEaRoJXWR6abK/8QJMr3kQvEu2k
uyNdLgode3ZwkicWXVYcqT0bT4LhK6rf/b74weAXYvzby2gOqZ7B2iT0drvz
itnJ6EOJW0IuppEgfCks/pDP7C9h9S+a/nTrY9HbaLl87/XMd0hw47/9sz9Y
jggf/XQPHSjSUPqiEJ2z34215AH6RSy/TUopeq6p8va5chIstQdOuv4gvtrp
l1MV2kiNy9CwFu1zojiF8AidfuvQ53WN6OYBJq35ZhKM7y3dGOriD9Mb7kUP
tKJ3Rv5RyGtHJ86ZvPB5ja4h/hC17SHBoSl+u6nL/jDmnO6p/Q7Nm6VfLzmA
1uiZ5OUYQjvxXnWYGkbH7NF+0DWKLj0/yljxiQTuQ7ruQ4/9YbA8zjJjAq0k
Nzjr8h0dlkK8qvwLzWG1wDr2m/S3/wmAJhbHSuNVsGK24ZaTOavRRvXb5Ono
0e0B82kPGNGWqk1rjrGgk/jlm+pYAeq7VfICdAKge/pSkDA7Wvj5T1UfDrTd
HbupZ5zooSNb7M9zo4+KzbYr86Jv/7G9EMsHsLibH/BNCIBPb+t0xvjR8g+l
53XWo08kRhelCqBn9tpI7BVC+3JIXmHYiK4YvWB8aBN64fEUU6kI/N1/BgD8
a1XNI4Y+f67ylMtmNItGxMhGSfTFmX3W7dLopy8f8sjJorkLRFpCt6DNomnB
fXLoyy6fdqjJw/L9yussCEqW5n7ahk7rPy+crogWSzaJMldGZ1sILTCpoceI
54opO9By3B/dH6qj3T8bSvFpAmz+b38cCPkthX1uWugy0u7aDh10XdFAproB
miFe78Dl3Wi943d4J/agIw15W/WNABz/6+cDoVXmTEimMdp0aOd3i73ozjRu
J9Z9aMsKJ54P1uiuNxUVNXZoZWp8tgoVQG/pgU9YEFwZORJ/1x49c1wzQMIB
bTW79miKI1qAqUoz8ij6Nd8x3tMu6KTNfKOO7mhrYnWV+Qn0w7KEWy2eaEFt
5wRtb7RvEymw9CS624TfWeEULNcfp3NwwM2Fnz0A/TaytmY4GD3o4yn0qADg
6lLeBINHtfU6sfvoBWZtnqAi9EVTaY53DwCOn2NoiDkXChuurmHWKEEryb6b
ny1Dm5bnTd+vQIf3GrzbUoeu/jPcnNWIlt8pmnGpHZ0SfuD0+V60L89zycNf
0VbXdnaSWbVXvJEwlymhhP7QeM+DxQ496c+YI1iBtg948n5yLXnFNrVZJnRk
9F5G/3LeE+i08E+WXp7oT+wHp9u90GoxbVHEk+Tl6z0kFGhrtWTifdAdl+8+
mjpFhk9L9T0sFEQ3bKLsPYOu2LQqkdufDLVb6XzzI0OBNcuD6BFAhr2nOIT/
RIWCpeRA27Oz6Cm5OoaYc2Qopxs65BUXCpI7Qjw5w8jAJaWk9yopFLwrv3G6
hZOXn4+nhEItON5qjUDb6un2X7hIBoLGmvqv6aEQt4/FmC2eDM4Cn1U+3AqF
efeLMsypZFjsTu3kykIX92vzj5zS0Ikn3SiPr5OBbkvYujdVoTD0o/eXRAaa
6G+cGJqJDvxTRfyQRYaTXDnaPY9CoTVY4enOG+gjEdyMDDlkOHD7/o0dT0Kh
iONc+uFbaLrYKfX62+Tl+0N7KJjw2r8Sy0OnXGn3DL6DHtugwzV4lwyjZpfk
t78JBZXU+7e089EhIuK7MgrQ7VkJ/avuk0ElQpvyoT8URKQY/SlFaLfbJ9fX
PEA/3DpcuKmEDBo/Ko3/GQ0FlgJL48BStIVS4+i7MnRmiUqoVjkZzBZP9/jU
4nrckSOSVoHWrBKo+F2JjtSOsDpYTYZiCnsx5VcovH70c7qiBi2h7xwtXIf2
fNIt41+PrjHe09DziAzVMs8kYhlpwNleTlF/jLaxkJu/1ojOeZ2SONdEBiHO
/q2x3DTYWHPJ2LwFnZAdyZj3BM0Wc66CoQ0d6HPa6+DTv+tdmAaWfPtMal6S
of/HRI+7DA0YTNmZae/Iy/2iHg18Veiq3vWhJzf+9FYZQDsxTW6JHUT3fB4e
HHlPhul2I3vu/TR4XNFhem0YXXihrmrPKFraq+zkv2Nk8FsakDMN0mzy5X6P
o/nI2e8tPqMjZNKu3f2CpjSe8eH5RoZtV+btmwNp0HXXY6vzd7ThlSNDdTPo
uoBDyUI/yCC1lEQaqDhamHn/ROcZGrK2zaHFlHRqJObRSUI7Tp39jeaiJ8i/
WiDD0t9zHgU0mHuxMSV8tc6KP6RzsO1gQNuE09fGM6KfH587Nc6kA3nCNg7q
z2igazUlv5MFXaE18iGFFU2U7Ev5zobO4ewyN+ZAb/zeypbNib70tr72D5fO
8v8hUzQ4m1ugUMCDdva9nmrPh+6nXtlXzo+2NIhi51uvA5UHT07ECoRB67aQ
OlcBtLaA35mGDWi5j0c/+gijBYotLaQ3ofP0KrXSRHT+9t9hAG82S/OJoTuc
I3kiN6OPzE/O/RFHz0VZDZ2UREdvqmobl0KLFYiXUGXQxeQL6a9kdSCKt1k1
zj8Meh33e9VvRTNESOje24ZOEryoIEFEy+VNCyQroms0rel4tqPNn1WP05R1
QDTf82hcZRj4Tl+s8lRDZ/LbxB3SQCtn1/h2aKKbVaUcdpPQti1RRjWAnjzw
TVmZrAOpys+P0XOGAykz+i2nPjp6RDr4gxFazDfG5YCJDiyVp70e4VDMPrPv
hSl6d6qtlp4Zule+XqrSHM1gFjuXY4mWO3mwLcEaXcP0qJjtANo8STY9yBY9
LBMXMXNQZ7m+T4aDb/msp6sdOvPdo1377dHNq+MFdjqiJ8XtxhWOogX05aqE
XNB5b+Kz41zRJJefsczu6PZ5O9+A4zqwdHlpXosAp+jHh796oB90UFif+KAZ
hH7dzfRHN7h55fwJQNNqxjNsA9H6vA7JZUFoVqe3CeuCdSDQucL7UngkXGRv
C3seguYqqPSNDEPzzadRFi6iN+gF6XrGo1M+eajJXUZvjKfKDSei+4feSOhc
1YGl8s335QJkqJhtSr+Gto9sEfidjBbvJa+1SUXLSIv/aMtEy3sxvtPOQStW
Ddc/uINWZW26JXMfPXcAsmhFOrDUDo1rR0P53dKU9w/Q/qsJV6AErbXvVkxq
Kbrm59Vgq3K0zvXIkzxVaOPtRto/m9D7n6zhHHiJVmmaVT3QiV7X0OfQ2aWz
3C95x8FMbWOsyWt0Z9W9iuY36ITSQL6qt2izQhPXwj70sxsTQskf0IZXY56c
H0frBj2TtZhFw5E1kZL0O1e8yWH2QToDeoHSNyDIhH53sJHzMvNOEDn8xYZ8
5TJU2txTW8OK9t8XGEfPgd5hbDI6y4Uu0Z5I6udDK22P0W8WRMsLP8u+JomW
oV/D7EpEbxTv+dZBQfPuyh7UjEE7tt+re/kBrfgxU6tYZ9eKj+kxVdsmo0sL
6ER3T6FDskY3hhjr4nj7QTT4Bpo2Pi/G3YW2mCkVT2PSW/H/APmhe9U=
        "]]}}, {}}, 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True,
     AxesOrigin -> NCache[{
       Log[100000], 0}, {11.512925464970229`, 0}], 
    CoordinatesToolOptions :> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Part[#, 2]}& )}, Frame -> True, FrameLabel -> {
      FormBox["\"target error rate\"", TraditionalForm], 
      FormBox["\"number of T gates\"", TraditionalForm]}, 
    FrameTicks -> {{Automatic, None}, {{{13.815510557964274`, 
         FormBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-6\\)]\\)\"", 
          TraditionalForm]}, {20.72326583694641, 
         FormBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-9\\)]\\)\"", 
          TraditionalForm]}, {27.631021115928547`, 
         FormBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-12\\)]\\)\"", 
          TraditionalForm]}, {34.538776394910684`, 
         FormBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-15\\)]\\)\"", 
          TraditionalForm]}, {41.44653167389282, 
         FormBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-18\\)]\\)\"", 
          TraditionalForm]}}, None}}, GridLines -> {None, None}, Method -> {},
     PlotRange -> NCache[{{
        Log[100000], 
        Log[100000000000000000000]}, {0, 1500}}, {{11.512925464970229`, 
       46.051701859880914`}, {0, 1500}}], PlotRangeClipping -> True, 
    PlotRangePadding -> {
      Scaled[0.02], {None, None}}, Ticks -> {{{11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {25.328436022934504`, 
        FormBox[
         TemplateBox[{"10", "11"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {32.23619130191664, 
        FormBox[
         TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {39.14394658089878, 
        FormBox[
         TemplateBox[{"10", "17"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {46.051701859880914`, 
        FormBox[
         TemplateBox[{"10", "20"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {16.231424336265324`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {16.920097236430347`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {17.32406645794693, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {17.610999747136468`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {17.83369375922081, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {18.01571551088585, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {18.16965198914862, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {18.30302270048413, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {23.13917961524746, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {23.827852515412484`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {24.231821736929067`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {24.518755026118605`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {24.741449038202948`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {24.923470789867988`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {25.077407268130756`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {25.21077797946627, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {30.046934894229597`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {30.73560779439462, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {31.139577015911204`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {31.42651030510074, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {31.649204317185085`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {31.831226068850125`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {31.985162547112893`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {32.11853325844841, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {36.95469017321174, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {37.64336307337676, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {38.04733229489334, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {38.33426558408288, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {38.556959596167225`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {38.738981347832265`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {38.89291782609503, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {39.026288537430545`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {43.862445452193874`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {44.5511183523589, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {44.955087573875474`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {45.242020863065015`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {45.46471487514936, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {45.6467366268144, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {45.800673105077166`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {45.93404381641268, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, Automatic}],
   TemplateBox[{
    "\"Eastin[9], Jones[10]\"", "\"Jones[14]\"", "\"T-to-[[308,100,2]]\"", 
     "\"Jones-to-[[3k+8,k,2]]\""}, "LineLegend", 
    DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {}}}, 
                 AspectRatio -> Full, ImageSize -> {20, 10}, PlotRangePadding -> 
                 None, ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {}}}, 
                 AspectRatio -> Full, ImageSize -> {20, 10}, PlotRangePadding -> 
                 None, ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {}}}, 
                 AspectRatio -> Full, ImageSize -> {20, 10}, PlotRangePadding -> 
                 None, ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {}}}, 
                 AspectRatio -> Full, ImageSize -> {20, 10}, PlotRangePadding -> 
                 None, ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
        Alignment -> Left, AppearanceElements -> None, 
        ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
       LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
      Background -> Automatic, StripOnInput -> False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"LineLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                 "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
         RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.5785371611323957`*^9, 3.578537381944653*^9, {3.578537415616672*^9, 
   3.578537444662437*^9}, 3.5785376431116543`*^9, {3.578537694144946*^9, 
   3.578537708725795*^9}, 3.579660658157452*^9, 3.579718215198146*^9, 
   3.5797182934501257`*^9, {3.579722860757777*^9, 3.5797228680420923`*^9}, 
   3.579723024503121*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FS", "[", 
   RowBox[{"str_", ",", "size_"}], "]"}], ":=", 
  RowBox[{"Style", "[", 
   RowBox[{"str", ",", 
    RowBox[{"FontSize", "\[Rule]", "size"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tickfont", "=", "26"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labelfont", "=", "26"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"legendfont", "=", "26"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"JonesDistill1", "[", 
      RowBox[{"1", "/", "p"}], "]"}], ",", 
     RowBox[{"JonesDistill2", "[", 
      RowBox[{"1", "/", "p"}], "]"}], ",", 
     RowBox[{"TriDistillMin", "[", 
      RowBox[{"1", "/", "p"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     SuperscriptBox["10", "5"], ",", 
     SuperscriptBox["10", "20"]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1500"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"200", ",", 
            RowBox[{"FS", "[", 
             RowBox[{"\"\<200\>\"", ",", "tickfont"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"400", ",", 
            RowBox[{"FS", "[", 
             RowBox[{"\"\<400\>\"", ",", "tickfont"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"600", ",", 
            RowBox[{"FS", "[", 
             RowBox[{"\"\<600\>\"", ",", "tickfont"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"800", ",", 
            RowBox[{"FS", "[", 
             RowBox[{"\"\<800\>\"", ",", "tickfont"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1000", ",", 
            RowBox[{"FS", "[", 
             RowBox[{"\"\<1000\>\"", ",", "tickfont"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1200", ",", 
            RowBox[{"FS", "[", 
             RowBox[{"\"\<1200\>\"", ",", "tickfont"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1400", ",", 
            RowBox[{"FS", "[", 
             RowBox[{"\"\<1400\>\"", ",", "tickfont"}], "]"}]}], "}"}]}], 
         "}"}], ",", "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "5"], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "6"], ",", 
            RowBox[{"FS", "[", 
             RowBox[{
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-6\)]\)\>\"", ",", 
              "tickfont"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "7"], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "8"], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "9"], ",", 
            RowBox[{"FS", "[", 
             RowBox[{
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-9\)]\)\>\"", ",", 
              "tickfont"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "10"], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "11"], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "12"], ",", 
            RowBox[{"FS", "[", 
             RowBox[{
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-12\)]\)\>\"", ",", 
              "tickfont"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "13"], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "14"], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "15"], ",", 
            RowBox[{"FS", "[", 
             RowBox[{
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-15\)]\)\>\"", ",", 
              "tickfont"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "16"], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "17"], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "18"], ",", 
            RowBox[{"FS", "[", 
             RowBox[{
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-18\)]\)\>\"", ",", 
              "tickfont"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "19"], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", "20"], ",", "\"\<\>\""}], "}"}]}], "}"}], 
        ",", "None"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FS", "[", 
       RowBox[{"\"\<Target error rate\>\"", ",", " ", "labelfont"}], "]"}], 
      ",", 
      RowBox[{"FS", "[", 
       RowBox[{"\"\<Number of T gates\>\"", " ", ",", "labelfont"}], "]"}]}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", "Orange", ",", 
        "Dashed"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", "Dotted"}], 
       "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", "Black"}], "]"}]}],
      "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FS", "[", 
         RowBox[{"\"\<Eastin [9], Jones [10]\>\"", ",", "legendfont"}], "]"}],
         ",", 
        RowBox[{"FS", "[", 
         RowBox[{"\"\<Jones [14]\>\"", ",", "legendfont"}], "]"}], ",", 
        RowBox[{"FS", "[", 
         RowBox[{"\"\<[[3k+8,k,2]] code\>\"", ",", "legendfont"}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".25", ",", ".85"}], "}"}]}], "\[IndentingNewLine]", "]"}]}]}],
   "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.5751233419432497`*^9, 3.57512336350069*^9}, {
   3.575123571970125*^9, 3.575123572694084*^9}, {3.575124038269372*^9, 
   3.5751240626375103`*^9}, 3.5751257136676273`*^9, {3.575131619288066*^9, 
   3.575131621253346*^9}, {3.575135506529098*^9, 3.5751356611519413`*^9}, {
   3.5751361226268578`*^9, 3.575136127458428*^9}, {3.575143665233358*^9, 
   3.575143669225669*^9}, {3.578093905727909*^9, 3.5780939085414886`*^9}, {
   3.578275379381424*^9, 3.578275385508424*^9}, {3.578350994609803*^9, 
   3.5783510080183563`*^9}, {3.578351417149934*^9, 3.578351421833747*^9}, {
   3.578351460917755*^9, 3.5783515374321003`*^9}, {3.57835182518047*^9, 
   3.578352077971529*^9}, {3.578352139245214*^9, 3.578352139345578*^9}, {
   3.578352175569598*^9, 3.578352231752427*^9}, {3.5783524962586613`*^9, 
   3.578352499031842*^9}, {3.578352532985715*^9, 3.5783526206516123`*^9}, {
   3.578352764636055*^9, 3.578352787577533*^9}, {3.578352857761524*^9, 
   3.578352865194522*^9}, {3.578352943606454*^9, 3.578352963317134*^9}, {
   3.578353846307488*^9, 3.578353897896317*^9}, {3.5783539461448193`*^9, 
   3.5783539491280203`*^9}, {3.578354036616111*^9, 3.57835406383368*^9}, {
   3.5783541227298098`*^9, 3.578354134220027*^9}, {3.578354176822474*^9, 
   3.578354241571374*^9}, {3.578354410199169*^9, 3.578354444503633*^9}, 
   3.5783545084266243`*^9, {3.578354715943406*^9, 3.578354792784748*^9}, {
   3.578354868687234*^9, 3.578354876290554*^9}, {3.578355576273489*^9, 
   3.578355647421502*^9}, {3.578355788720461*^9, 3.578355819980139*^9}, {
   3.578355850388184*^9, 3.5783558956040697`*^9}, {3.578355937653207*^9, 
   3.578355992206119*^9}, {3.578356064170185*^9, 3.57835608895187*^9}, {
   3.578356124287992*^9, 3.578356211985107*^9}, {3.578356251537719*^9, 
   3.578356270785771*^9}, {3.578356307979001*^9, 3.5783563301510677`*^9}, {
   3.578356402510952*^9, 3.578356423418112*^9}, {3.5783564536651154`*^9, 
   3.578356568603614*^9}, {3.578356605347796*^9, 3.578356606169136*^9}, {
   3.5783566570066833`*^9, 3.5783566611260653`*^9}, {3.578356758530644*^9, 
   3.5783567943241463`*^9}, {3.5783570143448544`*^9, 
   3.5783573968275433`*^9}, {3.578357642617568*^9, 3.578357721609042*^9}, {
   3.578357823401948*^9, 3.578357824587967*^9}, {3.578358213103743*^9, 
   3.578358228512768*^9}, {3.5783587958891983`*^9, 3.578359009305954*^9}, {
   3.578359045754526*^9, 3.578359076638517*^9}, 3.5783591069406567`*^9, {
   3.57835930527887*^9, 3.578359347811933*^9}, {3.5783600349389267`*^9, 
   3.578360083272026*^9}, {3.578448628074853*^9, 3.578448639822727*^9}, {
   3.578491807842944*^9, 3.578491808595076*^9}, {3.578493355053913*^9, 
   3.5784933552090893`*^9}, {3.5784953839380074`*^9, 3.578495384720861*^9}, {
   3.5784955430095587`*^9, 3.578495544846321*^9}, {3.578535970172139*^9, 
   3.578535976832135*^9}, {3.578536029183586*^9, 3.578536029408183*^9}, {
   3.579660636694927*^9, 3.579660663839727*^9}, {3.57966069570135*^9, 
   3.579660720830215*^9}, {3.579660758887312*^9, 3.5796607613405952`*^9}, {
   3.5796608115411263`*^9, 3.5796609710318327`*^9}, {3.579661123167554*^9, 
   3.579661130434865*^9}, 3.579722911127306*^9, {3.579722997068289*^9, 
   3.579723001444689*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     {RGBColor[1, 0.5, 0], AbsoluteThickness[1.5], Dashing[{Small, Small}], 
      LineBox[CompressedData["
1:eJxN0n0w23ccB3BSz+bqYTYrfTA2QS9bJEs9JPwS8dii85QWpUKMMQ+JU8zK
PPUBMe1ZRtOsjQ4Lx9ycOnpLakxDbb22QbUdsRAatXi8Dm2n++P72fvuc597
/fO5+9y97dlZ4Rycjo7O17vzZvMKgxgiAycs5b8kYoJMU9bhbnA/eyy9LxGP
vJG6rWc85Yz8u/BZ52cershv/UNTKusOI1N5XqV8QwKyqe0W+WjyR8ic7C7X
/VkfIy+3qRTTo+B89bslYjwRWX0QpzEhgKNPLEXxSGB+bmKVE4WIdQQoC99e
TseGvhmXPXYH77Qf3az1ApPlMlemN9jSs17XOgi8IkmbmIsAd1Rblp1LA3+e
2U9wLgbPEs0qMyTg2I34p50K8J09z53KSG7IFMsvudF1YOXQGfMKjIR8z3kv
PelbsLSmOYe+BM4tU0+M7yMjuxTgvTOCwEqB9pl3GPi7nl6BRRR4bchueYtF
xpzjagc2jIqwUEUJUxUDlqhUjWOnwPrrgSs9p8Fc4qPguAzwTGbaDd18cN/i
BdaxWnB9ssRE0AxOvSJ8XPES7HWf354b+QnyVGhgpcacgtw2TXLQysHHDHXk
RXlHkOdp15vFRHfkMFOHmuMz4C51QZvgqgey/ySuJoPlCf8mZJyR63khT0qq
zg+ywYabkgapDBx+m+v4/RJYVO3ZedaGihxhrG6h2oKNKi9f29oPvoXDGnoP
UbEcmslE009FWE7xUl2eA3gq369sFQ9mckW5mQTwO5zjrBQP8CIL5xnPBPNp
Ka9DYsBkh5FBWjZY9etqv+9v4MvJtj8H2dGQRYQZlogE/vHFjZ3VYHDHKcOw
q9Hg7oG06wFs8GYsjuLGAR/ZaByxSwXn80kJhuk0bLeNu5Uswfqc7q6tfAGm
xry0G+aBpdUEf2EBWHGot9avFazppj9aHgcX44ey9QneyFbCQCO7CjD5kmPW
LN0H+ZzQrYGyDVaIzFOMIzHkJxdvy+ZLwbN5XNvBLrD09by8aRgsPB+bX/YU
3PueS6bPDPih5EXS9iyYvTYdf1IF1noNn7w5h2GkN7G6gJ0t74i0VoNNx+rD
eAtgxt9uXprn4EKLex8mrYEXokxehb8CsxqZCoYxHfkAcUv8ARk8N9yZbZQA
1hbpt+67BWZ/NfqX1pKB/Kl+Ub9VDrh1UijYugM+PVyQZ7EOtumJjsIf9EXu
YVRdm3ABR/wh1VRSwIWr1b9wPcBi65i6eCqY0iIrfEjzxcbu7qa9CpO7OyUH
+4DjRmpCZBhYG7tOoTDAPmL+E7NAMH8BXzoX8r97updsmBywnu12h7gITODp
/0lvBZ8Y3WumfAB23rPXMMONiWzl1zJLqwVz7ncOPJgDk9Ri7x5fP+S0AANp
3BVwbxfOPngFXN60eKA81B/55gxmX/oDuFKz8775ODhqs9dRZBCA/C+2kZsQ

       "]]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], AbsoluteThickness[1.5], 
      Dashing[{0, Small}], LineBox[CompressedData["
1:eJxF03tI03EQAPBl07mUlLlYOfOBA6cb1XStbM5+m+EDyyzUUaKiTVOcOh/p
nCt0tibqFlo5tJ9Sw5aoaCNJyEozzUzsIWlmmc7HDA0xQiutqAy+d3Acnz8O
7g7OIynrZLIVgUCI+Jv/aq4iTNRg44URNiMF02faidkd4K6k4fT7iUzk1dQN
InnCG/kFvth+1p+FbP9DYDZXsZEDcvkqHWkPsh19nRsu2YucLDOxdmftQ5Yv
0IoNTA5y7Gr8ZPsomEcpyomp8kU29xc4qjE/5FfeDsIzNeBurTFb+BnMHuIN
Wb6B62wHGJVbubAfjVV0zoaLpWxGCRbpdfl1PBncyvvqFWoPJgWLL3AcwI8k
biziDnBe6cLbMWfw8d+kCg9fsE8hM1AaBp7OTGvcIgdfkzRv0xvBqdfx9+pf
YP6IrjUvaj/yRETopSVHHnLLlJ/nyiD4KIkwqMw/gGwR3DQaOAdhPjtPbeQ0
2LRQ2KKv90cOHrfSSsWHkJsTpAWDRD7cY625trsHzPV83ieQBSBfkdDvhrkI
kJc6hO+Wx8BOeKitizoQ+qsZWTPCw8ga3LeWtwGuXIs6NcLEkEcbHFPIUeBx
apqTPB38ofxxj0UFDqDoW+IugvFaac0bNfinu6gkXINhbSFmBXW5Aotrokl7
y8Cunb3COxXgj/0ZtAYdOH72SW/hVfAUwTkzug48zX/aZ28Ez+Tn0PtMYLws
Vl46CRbXHRkVkYXI8wPtMtsE8IrSusn5ATjp/NDsCkWEfMJa2eWUDW4ax/Xr
z8A778VEM92CkHWfmKr5Y2AifaPNoARvNz1UlGvAu0KKg3Oqwa7ViWyLHsyY
FFFO14ONKj9r6g2wN5PxfdgAXlTgX3wawa3D1CXNLXCGu3ZuzgjuVHHGXt4O
+v/PMj32B1zu6kc=
       "]]}, 
     {GrayLevel[0], AbsoluteThickness[2], LineBox[CompressedData["
1:eJxN2Xk0lO0bB/Cy7xFKeAvZE82QJctcRlnKFiFSZoTKlpDKEomxlDVFWbK8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       "]]}}, 
    InsetBox[
     TemplateBox[{
      StyleBox["\"Eastin [9], Jones [10]\"", StripOnInput -> False, FontSize -> 
        26],StyleBox["\"Jones [14]\"", StripOnInput -> False, FontSize -> 26],
       StyleBox[
       "\"[[3k+8,k,2]] code\"", StripOnInput -> False, FontSize -> 26]},
      "LineLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          TagBox[
           GridBox[{{
              TagBox[
               GridBox[{{
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    AbsoluteThickness[1.5], 
                    RGBColor[1, 0.5, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    AbsoluteThickness[1.5], 
                    RGBColor[1, 0.5, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> 1, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542], 
                    AbsoluteThickness[1.5], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542], 
                    AbsoluteThickness[1.5], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> 1, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 10}, PlotRangePadding -> None, 
                   ImagePadding -> 1, 
                   BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                GridBoxAlignment -> {
                 "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                AutoDelete -> False, 
                GridBoxDividers -> {
                 "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}],
                "Grid"]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
           "Grid"], Alignment -> Left, AppearanceElements -> None, 
          ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"],
          LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
        Background -> Automatic, StripOnInput -> False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"AbsoluteThickness", "[", "1.5`", "]"}], ",", 
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"RGBColor", "[", 
                    
                    RowBox[{
                    "0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], "]"}],
                    ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.5`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.25, 0.85}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesOrigin->NCache[{
      Log[100000], 0}, {11.512925464970229`, 0}],
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Part[#, 2]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Part[#, 2]}& )},
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox[
      "\"Target error rate\"", FontSize -> 26, StripOnInput -> False], 
      TraditionalForm], 
     FormBox[
      StyleBox[
      "\"Number of T gates\"", FontSize -> 26, StripOnInput -> False], 
      TraditionalForm]},
   FrameTicks->{{{{200, 
        FormBox[
         StyleBox["\"200\"", FontSize -> 26, StripOnInput -> False], 
         TraditionalForm]}, {400, 
        FormBox[
         StyleBox["\"400\"", FontSize -> 26, StripOnInput -> False], 
         TraditionalForm]}, {600, 
        FormBox[
         StyleBox["\"600\"", FontSize -> 26, StripOnInput -> False], 
         TraditionalForm]}, {800, 
        FormBox[
         StyleBox["\"800\"", FontSize -> 26, StripOnInput -> False], 
         TraditionalForm]}, {1000, 
        FormBox[
         StyleBox["\"1000\"", FontSize -> 26, StripOnInput -> False], 
         TraditionalForm]}, {1200, 
        FormBox[
         StyleBox["\"1200\"", FontSize -> 26, StripOnInput -> False], 
         TraditionalForm]}, {1400, 
        FormBox[
         StyleBox["\"1400\"", FontSize -> 26, StripOnInput -> False], 
         TraditionalForm]}}, None}, {{{11.512925464970229`, 
        FormBox["\"\"", TraditionalForm]}, {13.815510557964274`, 
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-6\\)]\\)\"", FontSize -> 26,
           StripOnInput -> False], TraditionalForm]}, {16.11809565095832, 
        FormBox["\"\"", TraditionalForm]}, {18.420680743952367`, 
        FormBox["\"\"", TraditionalForm]}, {20.72326583694641, 
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-9\\)]\\)\"", FontSize -> 26,
           StripOnInput -> False], TraditionalForm]}, {23.025850929940457`, 
        FormBox["\"\"", TraditionalForm]}, {25.328436022934504`, 
        FormBox["\"\"", TraditionalForm]}, {27.631021115928547`, 
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-12\\)]\\)\"", FontSize -> 
          26, StripOnInput -> False], TraditionalForm]}, {29.933606208922594`, 
        FormBox["\"\"", TraditionalForm]}, {32.23619130191664, 
        FormBox["\"\"", TraditionalForm]}, {34.538776394910684`, 
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-15\\)]\\)\"", FontSize -> 
          26, StripOnInput -> False], TraditionalForm]}, {36.841361487904734`, 
        FormBox["\"\"", TraditionalForm]}, {39.14394658089878, 
        FormBox["\"\"", TraditionalForm]}, {41.44653167389282, 
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-18\\)]\\)\"", FontSize -> 
          26, StripOnInput -> False], TraditionalForm]}, {43.74911676688687, 
        FormBox["\"\"", TraditionalForm]}, {46.051701859880914`, 
        FormBox["\"\"", TraditionalForm]}}, None}},
   GridLines->{None, None},
   ImageSize->{732.3900966300059, Automatic},
   Method->{},
   PlotRange->NCache[{{
       Log[100000], 
       Log[100000000000000000000]}, {0, 1500}}, {{11.512925464970229`, 
      46.051701859880914`}, {0, 1500}}],
   PlotRangeClipping->True,
   PlotRangePadding->{
     Scaled[0.02], {None, None}},
   Ticks->{{{11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {25.328436022934504`, 
       FormBox[
        TemplateBox[{"10", "11"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm]}, {32.23619130191664, 
       FormBox[
        TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm]}, {39.14394658089878, 
       FormBox[
        TemplateBox[{"10", "17"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm]}, {46.051701859880914`, 
       FormBox[
        TemplateBox[{"10", "20"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm]}, {16.231424336265324`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.920097236430347`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.32406645794693, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.610999747136468`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.83369375922081, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.01571551088585, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.16965198914862, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.30302270048413, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {23.13917961524746, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {23.827852515412484`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {24.231821736929067`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {24.518755026118605`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {24.741449038202948`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {24.923470789867988`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {25.077407268130756`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {25.21077797946627, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {30.046934894229597`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {30.73560779439462, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {31.139577015911204`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {31.42651030510074, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {31.649204317185085`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {31.831226068850125`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {31.985162547112893`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {32.11853325844841, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {36.95469017321174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {37.64336307337676, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {38.04733229489334, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {38.33426558408288, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {38.556959596167225`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {38.738981347832265`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {38.89291782609503, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {39.026288537430545`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {43.862445452193874`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {44.5511183523589, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {44.955087573875474`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {45.242020863065015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {45.46471487514936, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {45.6467366268144, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {45.800673105077166`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {45.93404381641268, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         AbsoluteThickness[1.5], 
         RGBColor[1, 0.5, 0], 
         Dashing[{Small, Small}]], 
        Line[CompressedData["
1:eJxN0n0w23ccB3BSz+bqYTYrfTA2QS9bJEs9JPwS8dii85QWpUKMMQ+JU8zK
PPUBMe1ZRtOsjQ4Lx9ycOnpLakxDbb22QbUdsRAatXi8Dm2n++P72fvuc597
/fO5+9y97dlZ4Rycjo7O17vzZvMKgxgiAycs5b8kYoJMU9bhbnA/eyy9LxGP
vJG6rWc85Yz8u/BZ52cershv/UNTKusOI1N5XqV8QwKyqe0W+WjyR8ic7C7X
/VkfIy+3qRTTo+B89bslYjwRWX0QpzEhgKNPLEXxSGB+bmKVE4WIdQQoC99e
TseGvhmXPXYH77Qf3az1ApPlMlemN9jSs17XOgi8IkmbmIsAd1Rblp1LA3+e
2U9wLgbPEs0qMyTg2I34p50K8J09z53KSG7IFMsvudF1YOXQGfMKjIR8z3kv
PelbsLSmOYe+BM4tU0+M7yMjuxTgvTOCwEqB9pl3GPi7nl6BRRR4bchueYtF
xpzjagc2jIqwUEUJUxUDlqhUjWOnwPrrgSs9p8Fc4qPguAzwTGbaDd18cN/i
BdaxWnB9ssRE0AxOvSJ8XPES7HWf354b+QnyVGhgpcacgtw2TXLQysHHDHXk
RXlHkOdp15vFRHfkMFOHmuMz4C51QZvgqgey/ySuJoPlCf8mZJyR63khT0qq
zg+ywYabkgapDBx+m+v4/RJYVO3ZedaGihxhrG6h2oKNKi9f29oPvoXDGnoP
UbEcmslE009FWE7xUl2eA3gq369sFQ9mckW5mQTwO5zjrBQP8CIL5xnPBPNp
Ka9DYsBkh5FBWjZY9etqv+9v4MvJtj8H2dGQRYQZlogE/vHFjZ3VYHDHKcOw
q9Hg7oG06wFs8GYsjuLGAR/ZaByxSwXn80kJhuk0bLeNu5Uswfqc7q6tfAGm
xry0G+aBpdUEf2EBWHGot9avFazppj9aHgcX44ey9QneyFbCQCO7CjD5kmPW
LN0H+ZzQrYGyDVaIzFOMIzHkJxdvy+ZLwbN5XNvBLrD09by8aRgsPB+bX/YU
3PueS6bPDPih5EXS9iyYvTYdf1IF1noNn7w5h2GkN7G6gJ0t74i0VoNNx+rD
eAtgxt9uXprn4EKLex8mrYEXokxehb8CsxqZCoYxHfkAcUv8ARk8N9yZbZQA
1hbpt+67BWZ/NfqX1pKB/Kl+Ub9VDrh1UijYugM+PVyQZ7EOtumJjsIf9EXu
YVRdm3ABR/wh1VRSwIWr1b9wPcBi65i6eCqY0iIrfEjzxcbu7qa9CpO7OyUH
+4DjRmpCZBhYG7tOoTDAPmL+E7NAMH8BXzoX8r97updsmBywnu12h7gITODp
/0lvBZ8Y3WumfAB23rPXMMONiWzl1zJLqwVz7ncOPJgDk9Ri7x5fP+S0AANp
3BVwbxfOPngFXN60eKA81B/55gxmX/oDuFKz8775ODhqs9dRZBCA/C+2kZsQ

         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         AbsoluteThickness[1.5], 
         Dashing[{0, Small}]], 
        Line[CompressedData["
1:eJxF03tI03EQAPBl07mUlLlYOfOBA6cb1XStbM5+m+EDyyzUUaKiTVOcOh/p
nCt0tibqFlo5tJ9Sw5aoaCNJyEozzUzsIWlmmc7HDA0xQiutqAy+d3Acnz8O
7g7OIynrZLIVgUCI+Jv/aq4iTNRg44URNiMF02faidkd4K6k4fT7iUzk1dQN
InnCG/kFvth+1p+FbP9DYDZXsZEDcvkqHWkPsh19nRsu2YucLDOxdmftQ5Yv
0IoNTA5y7Gr8ZPsomEcpyomp8kU29xc4qjE/5FfeDsIzNeBurTFb+BnMHuIN
Wb6B62wHGJVbubAfjVV0zoaLpWxGCRbpdfl1PBncyvvqFWoPJgWLL3AcwI8k
biziDnBe6cLbMWfw8d+kCg9fsE8hM1AaBp7OTGvcIgdfkzRv0xvBqdfx9+pf
YP6IrjUvaj/yRETopSVHHnLLlJ/nyiD4KIkwqMw/gGwR3DQaOAdhPjtPbeQ0
2LRQ2KKv90cOHrfSSsWHkJsTpAWDRD7cY625trsHzPV83ieQBSBfkdDvhrkI
kJc6hO+Wx8BOeKitizoQ+qsZWTPCw8ga3LeWtwGuXIs6NcLEkEcbHFPIUeBx
apqTPB38ofxxj0UFDqDoW+IugvFaac0bNfinu6gkXINhbSFmBXW5Aotrokl7
y8Cunb3COxXgj/0ZtAYdOH72SW/hVfAUwTkzug48zX/aZ28Ez+Tn0PtMYLws
Vl46CRbXHRkVkYXI8wPtMtsE8IrSusn5ATjp/NDsCkWEfMJa2eWUDW4ax/Xr
z8A778VEM92CkHWfmKr5Y2AifaPNoARvNz1UlGvAu0KKg3Oqwa7ViWyLHsyY
FFFO14ONKj9r6g2wN5PxfdgAXlTgX3wawa3D1CXNLXCGu3ZuzgjuVHHGXt4O
+v/PMj32B1zu6kc=
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         AbsoluteThickness[2], 
         GrayLevel[0]], 
        Line[CompressedData["
1:eJxN2Xk0lO0bB/Cy7xFKeAvZE82QJctcRlnKFiFSZoTKlpDKEomxlDVFWbK8
RVEhWbKTLNEiVCRLkqWyVJSkH6+O6/c9z5k5nz9mzj33cz/Xc93PiNofN3Ok
W7VqFWnxZendy9eAnMYkBSc02V5lTVIg0Z3dSq4IXW7f5vKQKr3i70d/MbB2
y6z4acrYvSNqW1bM8VNzYCBObsUaXurB0czyK2YXmlPa46CwYkePgi3/HN+2
4i+5Q519T9CnP64PypQmrHjq9rFXH8zRzu7l8jKBaP2+GIa5CLSkqUN3SwL6
crjxLsVraIZa1fzk62iN3jsfTDIJkBKcaD45TQGvn2JCDDfQgwROmuttAlgs
5TsFBI2Dy0XuEKA7Z8K1Y5YCe51nJzvuoWsyBw5oPiCAauWo0fE5CqTxFhO4
agiw6r9QoUthy5G6OgJkKIywz9FRgdMwPcWnAe0fEsnc10IAqgCNKsBEhQPf
D/Xe6yRAW+tiOKjw1PH+qbTXaHIX89qoHgIwHYtlOsZNhQe6tnl+79DSJfm6
zgME0DnD+WE7HxVSpBgH9g+h1yRZ++l9JECIzLS1igAVglnu8iuPoWdO0+WL
f0Y7j1ru5p0kQOMJ4cWDCr3WuUOrv6If7di3oe8HAbjG0rnGRKigmptzv+0X
AW7eWIwEFXKFfhtVLKDj528EX2UgQu7txchSgcltTjicGX2m17jEh424PH/b
qPDJKGuvIyeaUjU7bs6NfilvSCPzEqG4y8blznYq6F5PFyGsQz9c8/3hpg3o
rUEGFlzCRKgoX4w6FdInUyfmN6L5qNMR46LosBe64t3iRDDZLDerRKbCnHZy
VZMU2r1wYn+JLHpAbOfXG1uJEC9usHhQYd+lpKiEbegm+s9S5xXRGt7adSeU
icD6WaIo0ZQK94Yu21LU0GIWYzPGGugrDVpxmiQiRKa+jkjdTwU25Utb5Mjo
gJsfGwR3oSfXaVBY9Ykw4Mt3V49KBYew2LnZ3ejXs0MJw0boPUfVFDpN0VWv
o5rrzYmwdHpuO1OBaDB4uNASfaNMeSHdGi0geyEpxpYIx31fJr/zpsLFa33E
s3boP2xKba72aOW1fp6WcUSgTQu2uORQgZHxqxxvArpj1vnjsytEiH6vGv2+
lAqZY4MZF6+iT/Ta2BqkoOF5+zqm62iu+t0v6jLQvQ/qLgT+i87L2aGrkU2E
PUt5QgWDaNnyB3noYS/BbQqF6AdO8WPjRX/XXz8VQqzZbuSUoM0Mg+0cH6JF
SXMbxCrRkwTPjnfV6CrxsejkOiKcWsosFaLW2xvsb0DbsnXT8zehZX/vrXrR
gv450Xw6ug3dNKituOc5+kpn2Wfml0T4b7mttQel8lv2516jX6RffTXXi06/
xBNf0o92p0UYer9Ha55ZzUwYJgKfegGvOsEeOFzP1H4eQd/ae0z5yBe0rop1
bv9XNL/sC8fUGfSQsIGIzU/icr21sIfCNbXd6+bR5+jULr9cQG8ckWYzYlBc
cUWbQOBjVnRkTazaeQ7F5fkNsgfr+yzfSGvQ0jeD7s7zoGeSfhwt40MnnB3p
JQqiCQ6vzfI2oVdZmXIeE1MExaXct4enBk2NEhLoVA0IHpRCuyqUalyXRbPy
5xQIbEPfnEuUjN+OPvl5zYCxKnpnf1gyu7oiLFXbxil7WPvyj0WTJnqg4RR3
KKBFNM59HdyFPlQY2QV70Gfd1jRNGKFTpRPK0kzRFe8Fco3M0W/TUlPmLf7+
fjgMNhfy7Usp6Nen6qW9XdA/iPqCm93R67+0srd7oJVv7f0d5KUIS8sp/t/D
YOnQ9UXBB325u+9FlB+6w3S0aDwIzds4nWhAQ5tpzvtmX0B7/ghytYxGx91n
PMQYh853jzQpuqS4XK9kHeC5zBrtw1fQxuvEmDdloFvptrd156LZz2jlqxag
d0/oXbpSjHa+3Rqyq0wRjjgtZtgBIhz3+nwrR+eIdB3JqkI39dhYm9WidZvc
NnG1oh8VBX1o7kLTb4lsknqLJmdcyg0dQFNtBVKVhtBB61Oj3w//nf9VTpDe
LhoUP4qujrp5QvsT+hpLo/hFeqUVe5//+KpLEP08fo98zT9Ky9db5xHYknkv
5JYImlbA2xO/GT1Yc4rgL4lO6iO9M5ZDmywwXxAloivUk4Yea6Jlz0hruRr8
3+eLSxN5LNCM3/SniiloCv0dvfTD//d9a3nSIpz+jj/IBdaLnfzmeQztSXiz
29YVLWOaMSvvie53P/bv6tPoh6MRVoYx6MsOt9kSb6I9cpuGvAvQu6eHq8wq
0KtC3LezVaNL+Gdya2vR7tkBYmceocXVGK9ua/xr8II4Wz7a9Vb0QuBmL652
9H1OilTLR/TR5JSe0N/o9mL+nb+lt69YvT06z3sfWiTN9vB+GzSDs6ygBgU9
YxL3feth9Oj2H883OW2HwtSJ7MdPfOGtkF0ezzH009WPw+hd0UlXqd9bTqHt
Cb/t48+jZyhKWqLJ6MhYlw35hejCiTfP2gbQ3cb6tHFu5RWT11d1uLmhc/sU
N082ow2ZVzX7+6iseFgz42YmQXXFJuybo0z70QUfz+QmpqqtWPc1XZSr1Y4V
37ZzPdXMoL5i5pnbV6tr0EqbWx5pemis+JKD0H0DYc0Vjxdpv/nShQ6UbvBg
lNdaMW+KPotwKNrnQLH7SCz6taB4Z1EKOj+y+kv2dXTEnA1Lciba3nlGNPoG
ekd3nPq5HC3IKxwIP/bMF9bu3mrhnYseL2tyP3JXC4hL96OXvpBy9U+GUZEW
aBveFZF85QverMnlUKIFnf1qdLt6fMHojHKn4kP0wn43FsEaLaDI/WyI7/MF
ikCP+/ATLQi6SGNtGvEF1XCf8DdPtaCn2K2n+LMv8PzgyWx9ga57pd9Z+EoL
PJXk9d5P+4J4YrF64Hst6GM+28+84AvzTGYWnsNaAALHGtkY/KDT57O74yia
ZimeuWdCC242HemlsPnBCH88i8AvLTC2fCK0WcAP8hLcOvPXkuDPUhT8IISB
dSKLH33Q+1+WRAG08hBJLFKIBGX5Mey/VP2Aa1+PesBG9HC9j4WHKAnqvkvb
xpD9oFpx7fHD4uikrDvhllJoD16DTANZEixt71oN/UD//FC5xla06NfAToVt
6Dl7oQkxRRL4NVj5N1j5QXt7Mcs6ZbRSvPjxQW0SqCw1uIcXx9/SWt24kwQM
pEl6ksfifNCd5L6jh87f8Q81fjf6jWdDwSkjNF2uG91BUxK0ZOwq/hrgB3Lv
+c3J5mgLoaosKUv0WXOnbxzWf8d70Q9yLnDtmj6AflFffPnVIfTcr0PDFVS0
uBKzSqYDCbilu50nU/ygmS/njIoHCRQejmReuOsH04amLcJeaOHQH4J0Puhd
lekuH0+T4J8O7X86av3A/bt+Rasfmq9rdIEaRoJXWR6abK/8QJMr3kQvEu2k
uyNdLgode3ZwkicWXVYcqT0bT4LhK6rf/b74weAXYvzby2gOqZ7B2iT0drvz
itnJ6EOJW0IuppEgfCks/pDP7C9h9S+a/nTrY9HbaLl87/XMd0hw47/9sz9Y
jggf/XQPHSjSUPqiEJ2z34215AH6RSy/TUopeq6p8va5chIstQdOuv4gvtrp
l1MV2kiNy9CwFu1zojiF8AidfuvQ53WN6OYBJq35ZhKM7y3dGOriD9Mb7kUP
tKJ3Rv5RyGtHJ86ZvPB5ja4h/hC17SHBoSl+u6nL/jDmnO6p/Q7Nm6VfLzmA
1uiZ5OUYQjvxXnWYGkbH7NF+0DWKLj0/yljxiQTuQ7ruQ4/9YbA8zjJjAq0k
Nzjr8h0dlkK8qvwLzWG1wDr2m/S3/wmAJhbHSuNVsGK24ZaTOavRRvXb5Ono
0e0B82kPGNGWqk1rjrGgk/jlm+pYAeq7VfICdAKge/pSkDA7Wvj5T1UfDrTd
HbupZ5zooSNb7M9zo4+KzbYr86Jv/7G9EMsHsLibH/BNCIBPb+t0xvjR8g+l
53XWo08kRhelCqBn9tpI7BVC+3JIXmHYiK4YvWB8aBN64fEUU6kI/N1/BgD8
a1XNI4Y+f67ylMtmNItGxMhGSfTFmX3W7dLopy8f8sjJorkLRFpCt6DNomnB
fXLoyy6fdqjJw/L9yussCEqW5n7ahk7rPy+crogWSzaJMldGZ1sILTCpoceI
54opO9By3B/dH6qj3T8bSvFpAmz+b38cCPkthX1uWugy0u7aDh10XdFAproB
miFe78Dl3Wi943d4J/agIw15W/WNABz/6+cDoVXmTEimMdp0aOd3i73ozjRu
J9Z9aMsKJ54P1uiuNxUVNXZoZWp8tgoVQG/pgU9YEFwZORJ/1x49c1wzQMIB
bTW79miKI1qAqUoz8ij6Nd8x3tMu6KTNfKOO7mhrYnWV+Qn0w7KEWy2eaEFt
5wRtb7RvEymw9CS624TfWeEULNcfp3NwwM2Fnz0A/TaytmY4GD3o4yn0qADg
6lLeBINHtfU6sfvoBWZtnqAi9EVTaY53DwCOn2NoiDkXChuurmHWKEEryb6b
ny1Dm5bnTd+vQIf3GrzbUoeu/jPcnNWIlt8pmnGpHZ0SfuD0+V60L89zycNf
0VbXdnaSWbVXvJEwlymhhP7QeM+DxQ496c+YI1iBtg948n5yLXnFNrVZJnRk
9F5G/3LeE+i08E+WXp7oT+wHp9u90GoxbVHEk+Tl6z0kFGhrtWTifdAdl+8+
mjpFhk9L9T0sFEQ3bKLsPYOu2LQqkdufDLVb6XzzI0OBNcuD6BFAhr2nOIT/
RIWCpeRA27Oz6Cm5OoaYc2Qopxs65BUXCpI7Qjw5w8jAJaWk9yopFLwrv3G6
hZOXn4+nhEItON5qjUDb6un2X7hIBoLGmvqv6aEQt4/FmC2eDM4Cn1U+3AqF
efeLMsypZFjsTu3kykIX92vzj5zS0Ikn3SiPr5OBbkvYujdVoTD0o/eXRAaa
6G+cGJqJDvxTRfyQRYaTXDnaPY9CoTVY4enOG+gjEdyMDDlkOHD7/o0dT0Kh
iONc+uFbaLrYKfX62+Tl+0N7KJjw2r8Sy0OnXGn3DL6DHtugwzV4lwyjZpfk
t78JBZXU+7e089EhIuK7MgrQ7VkJ/avuk0ElQpvyoT8URKQY/SlFaLfbJ9fX
PEA/3DpcuKmEDBo/Ko3/GQ0FlgJL48BStIVS4+i7MnRmiUqoVjkZzBZP9/jU
4nrckSOSVoHWrBKo+F2JjtSOsDpYTYZiCnsx5VcovH70c7qiBi2h7xwtXIf2
fNIt41+PrjHe09DziAzVMs8kYhlpwNleTlF/jLaxkJu/1ojOeZ2SONdEBiHO
/q2x3DTYWHPJ2LwFnZAdyZj3BM0Wc66CoQ0d6HPa6+DTv+tdmAaWfPtMal6S
of/HRI+7DA0YTNmZae/Iy/2iHg18Veiq3vWhJzf+9FYZQDsxTW6JHUT3fB4e
HHlPhul2I3vu/TR4XNFhem0YXXihrmrPKFraq+zkv2Nk8FsakDMN0mzy5X6P
o/nI2e8tPqMjZNKu3f2CpjSe8eH5RoZtV+btmwNp0HXXY6vzd7ThlSNDdTPo
uoBDyUI/yCC1lEQaqDhamHn/ROcZGrK2zaHFlHRqJObRSUI7Tp39jeaiJ8i/
WiDD0t9zHgU0mHuxMSV8tc6KP6RzsO1gQNuE09fGM6KfH587Nc6kA3nCNg7q
z2igazUlv5MFXaE18iGFFU2U7Ev5zobO4ewyN+ZAb/zeypbNib70tr72D5fO
8v8hUzQ4m1ugUMCDdva9nmrPh+6nXtlXzo+2NIhi51uvA5UHT07ECoRB67aQ
OlcBtLaA35mGDWi5j0c/+gijBYotLaQ3ofP0KrXSRHT+9t9hAG82S/OJoTuc
I3kiN6OPzE/O/RFHz0VZDZ2UREdvqmobl0KLFYiXUGXQxeQL6a9kdSCKt1k1
zj8Meh33e9VvRTNESOje24ZOEryoIEFEy+VNCyQroms0rel4tqPNn1WP05R1
QDTf82hcZRj4Tl+s8lRDZ/LbxB3SQCtn1/h2aKKbVaUcdpPQti1RRjWAnjzw
TVmZrAOpys+P0XOGAykz+i2nPjp6RDr4gxFazDfG5YCJDiyVp70e4VDMPrPv
hSl6d6qtlp4Zule+XqrSHM1gFjuXY4mWO3mwLcEaXcP0qJjtANo8STY9yBY9
LBMXMXNQZ7m+T4aDb/msp6sdOvPdo1377dHNq+MFdjqiJ8XtxhWOogX05aqE
XNB5b+Kz41zRJJefsczu6PZ5O9+A4zqwdHlpXosAp+jHh796oB90UFif+KAZ
hH7dzfRHN7h55fwJQNNqxjNsA9H6vA7JZUFoVqe3CeuCdSDQucL7UngkXGRv
C3seguYqqPSNDEPzzadRFi6iN+gF6XrGo1M+eajJXUZvjKfKDSei+4feSOhc
1YGl8s335QJkqJhtSr+Gto9sEfidjBbvJa+1SUXLSIv/aMtEy3sxvtPOQStW
Ddc/uINWZW26JXMfPXcAsmhFOrDUDo1rR0P53dKU9w/Q/qsJV6AErbXvVkxq
Kbrm59Vgq3K0zvXIkzxVaOPtRto/m9D7n6zhHHiJVmmaVT3QiV7X0OfQ2aWz
3C95x8FMbWOsyWt0Z9W9iuY36ITSQL6qt2izQhPXwj70sxsTQskf0IZXY56c
H0frBj2TtZhFw5E1kZL0O1e8yWH2QToDeoHSNyDIhH53sJHzMvNOEDn8xYZ8
5TJU2txTW8OK9t8XGEfPgd5hbDI6y4Uu0Z5I6udDK22P0W8WRMsLP8u+JomW
oV/D7EpEbxTv+dZBQfPuyh7UjEE7tt+re/kBrfgxU6tYZ9eKj+kxVdsmo0sL
6ER3T6FDskY3hhjr4nj7QTT4Bpo2Pi/G3YW2mCkVT2PSW/H/APmhe9U=
         "]]}}}, {
     Ticks -> {{{11.512925464970229`, 
          Superscript[10, 5]}, {18.420680743952367`, 
          Superscript[10, 8]}, {25.328436022934504`, 
          Superscript[10, 11]}, {32.23619130191664, 
          Superscript[10, 14]}, {39.14394658089878, 
          Superscript[10, 17]}, {46.051701859880914`, 
          Superscript[10, 20]}, {16.231424336265324`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {16.920097236430347`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {17.32406645794693, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {17.610999747136468`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {17.83369375922081, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {18.01571551088585, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {18.16965198914862, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {18.30302270048413, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {23.13917961524746, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {23.827852515412484`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {24.231821736929067`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {24.518755026118605`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {24.741449038202948`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {24.923470789867988`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {25.077407268130756`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {25.21077797946627, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {30.046934894229597`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {30.73560779439462, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {31.139577015911204`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {31.42651030510074, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {31.649204317185085`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {31.831226068850125`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {31.985162547112893`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {32.11853325844841, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {36.95469017321174, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {37.64336307337676, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {38.04733229489334, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {38.33426558408288, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {38.556959596167225`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {38.738981347832265`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {38.89291782609503, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {39.026288537430545`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {43.862445452193874`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {44.5511183523589, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {44.955087573875474`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {45.242020863065015`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {45.46471487514936, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {45.6467366268144, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {45.800673105077166`, "", {0.00375, 0.}, {
           Thickness[0.001]}}, {45.93404381641268, "", {0.00375, 0.}, {
           Thickness[0.001]}}}, Automatic}, GridLines -> {None, None}, 
      FrameTicks -> {{{{200, 
           Style["200", FontSize -> 26]}, {400, 
           Style["400", FontSize -> 26]}, {600, 
           Style["600", FontSize -> 26]}, {800, 
           Style["800", FontSize -> 26]}, {1000, 
           Style["1000", FontSize -> 26]}, {1200, 
           Style["1200", FontSize -> 26]}, {1400, 
           Style["1400", FontSize -> 26]}}, 
         None}, {{{11.512925464970229`, ""}, {13.815510557964274`, 
           Style["\!\(\*SuperscriptBox[\(10\), \(-6\)]\)", FontSize -> 26]}, {
          16.11809565095832, ""}, {18.420680743952367`, ""}, {
          20.72326583694641, 
           Style["\!\(\*SuperscriptBox[\(10\), \(-9\)]\)", FontSize -> 26]}, {
          23.025850929940457`, ""}, {25.328436022934504`, ""}, {
          27.631021115928547`, 
           Style[
           "\!\(\*SuperscriptBox[\(10\), \(-12\)]\)", FontSize -> 26]}, {
          29.933606208922594`, ""}, {32.23619130191664, ""}, {
          34.538776394910684`, 
           Style[
           "\!\(\*SuperscriptBox[\(10\), \(-15\)]\)", FontSize -> 26]}, {
          36.841361487904734`, ""}, {39.14394658089878, ""}, {
          41.44653167389282, 
           Style[
           "\!\(\*SuperscriptBox[\(10\), \(-18\)]\)", FontSize -> 26]}, {
          43.74911676688687, ""}, {46.051701859880914`, ""}}, None}}, 
      AxesOrigin -> {
        Log[100000], 0}, PlotRange -> {{
         Log[100000], 
         Log[100000000000000000000]}, {0, 1500}}, AspectRatio -> 
      GoldenRatio^(-1), Axes -> True, AxesOrigin -> {15., 0}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& )}, Frame -> True, FrameLabel -> {
        Style["Target error rate", FontSize -> 26], 
        Style["Number of T gates", FontSize -> 26]}, FrameTicks -> {{{{200, 
           Style["200", FontSize -> 26]}, {400, 
           Style["400", FontSize -> 26]}, {600, 
           Style["600", FontSize -> 26]}, {800, 
           Style["800", FontSize -> 26]}, {1000, 
           Style["1000", FontSize -> 26]}, {1200, 
           Style["1200", FontSize -> 26]}, {1400, 
           Style["1400", FontSize -> 26]}}, None}, {{{100000, ""}, {1000000, 
           Style["\!\(\*SuperscriptBox[\(10\), \(-6\)]\)", FontSize -> 26]}, {
          10000000, ""}, {100000000, ""}, {1000000000, 
           Style["\!\(\*SuperscriptBox[\(10\), \(-9\)]\)", FontSize -> 26]}, {
          10000000000, ""}, {100000000000, ""}, {1000000000000, 
           Style[
           "\!\(\*SuperscriptBox[\(10\), \(-12\)]\)", FontSize -> 26]}, {
          10000000000000, ""}, {100000000000000, ""}, {1000000000000000, 
           Style[
           "\!\(\*SuperscriptBox[\(10\), \(-15\)]\)", FontSize -> 26]}, {
          10000000000000000, ""}, {100000000000000000, ""}, {
          1000000000000000000, 
           Style[
           "\!\(\*SuperscriptBox[\(10\), \(-18\)]\)", FontSize -> 26]}, {
          10000000000000000000, ""}, {100000000000000000000, ""}}, None}}, 
      Method -> {}, PlotRange -> {{
         Log[100000], 
         Log[100000000000000000000]}, {0, 1500}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {
        Scaled[0.02], {None, None}}}], {
     Placed[
      LineLegend[{
        Directive[
         AbsoluteThickness[1.5], 
         RGBColor[1, 0.5, 0], 
         Dashing[{Small, Small}]], 
        Directive[
         RGBColor[0.6, 0.24, 0.4428931686004542], 
         AbsoluteThickness[1.5], 
         Dashing[{0, Small}]], 
        Directive[
         AbsoluteThickness[2], 
         GrayLevel[0]]}, {
        Style["Eastin [9], Jones [10]", FontSize -> 26], 
        Style["Jones [14]", FontSize -> 26], 
        Style["[[3k+8,k,2]] code", FontSize -> 26]}, LegendLayout -> 
       "Column"], {0.25, 0.85}, Identity]}]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.578357303598021*^9, 3.578357339310554*^9}, {
   3.578357375576644*^9, 3.578357397435935*^9}, 3.578357688546628*^9, 
   3.57835772412803*^9, 3.578357825814101*^9, 3.578358798159665*^9, 
   3.578358900076145*^9, 3.578358930863874*^9, 3.578358972578784*^9, 
   3.57835901042804*^9, 3.578359047505917*^9, 3.578359077578454*^9, 
   3.5783591112172613`*^9, {3.578359338352858*^9, 3.578359348453992*^9}, {
   3.5783600542742367`*^9, 3.578360084294437*^9}, {3.578448630849937*^9, 
   3.578448640762783*^9}, 3.578492100141296*^9, 3.578492865401703*^9, 
   3.578492962826748*^9, 3.578493355727375*^9, {3.578495374795396*^9, 
   3.578495389697732*^9}, 3.5784955472522306`*^9, {3.5785359777316923`*^9, 
   3.5785360022974863`*^9}, 3.5785360343112164`*^9, {3.57966064234118*^9, 
   3.57966066434128*^9}, {3.579660710710477*^9, 3.579660725365573*^9}, 
   3.57966076284059*^9, 3.579660837948656*^9, 3.579660870340453*^9, {
   3.5796609087246647`*^9, 3.5796609720676403`*^9}, 3.579661133576583*^9, 
   3.579722914358729*^9, 3.5797230264152184`*^9}]
}, Open  ]],

Cell["\<\
Next, we plot the ratio of the Eastin/Jones single error-detecting protocol \
against the triorthgonal protocol.  When the ratio is greater than one, the \
triorthogonal protocol has a lower T gate cost.\
\>", "Text",
 CellChangeTimes->{{3.578493093745535*^9, 3.578493161208447*^9}, {
  3.579718139107048*^9, 3.5797181399771767`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"JonesDistill1", "[", 
        RowBox[{"1", "/", "p"}], "]"}], "/", 
       RowBox[{"TriDistillMin", "[", 
        RowBox[{"1", "/", "p"}], "]"}]}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"1", " ", 
       SuperscriptBox["10", "5"]}], ",", 
      RowBox[{"1", " ", 
       SuperscriptBox["10", "20"]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0.9", ",", "2.5"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<target error rate\>\"", ",", "\"\<\>\""}], "}"}]}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "6"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-6\)]\)\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "9"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-9\)]\)\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "12"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-12\)]\)\>\""}], "}"}], ",", 
           
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "15"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-15\)]\)\>\""}], "}"}], ",", 
           
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "18"], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-18\)]\)\>\""}], "}"}]}], 
          "}"}], ",", "None"}], "}"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.575124024484003*^9, 3.575124032631716*^9}, {
   3.575124068375765*^9, 3.575124076415051*^9}, 3.57513618441325*^9, {
   3.57513639729951*^9, 3.5751364129754667`*^9}, {3.5751365197115517`*^9, 
   3.575136530459145*^9}, {3.5751436719828043`*^9, 3.575143772302929*^9}, {
   3.578093664093205*^9, 3.578093670326826*^9}, {3.578093745309147*^9, 
   3.578093809459579*^9}, {3.57809386256435*^9, 3.5780938782000313`*^9}, {
   3.5780986768310137`*^9, 3.57809867796369*^9}, {3.578492005910034*^9, 
   3.5784920508423567`*^9}, {3.578492085956661*^9, 3.578492090961667*^9}, {
   3.5784929049125834`*^9, 3.578492920713099*^9}, {3.57849318514904*^9, 
   3.578493338618826*^9}, {3.578493378430024*^9, 3.578493490045701*^9}, {
   3.579722951786254*^9, 3.5797229732457314`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxN1mc4Ff77B3AZGU1bqJAidHTOke18PkqyZ2ayQuZRSGlRRCHZIyOkyIiE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     "]], LineBox[CompressedData["
1:eJxF1vk31Hscx3FpEKIUNdKhhOhOlIpS+Xx8vkLdomyVpaRUJ4qMJZOlXISI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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJxFz2tIEwAUBeC5zc1XudRImxlzQopSuU3Lx2zT+SpTE3VBljW2shz5xFcL
ytSgUrElw5yCM3Vs0lgNkyysMGxJQZqmZuRmamXMSWnm7Alx74XD4ftxflyG
KC9NQiQQCAf/5l8XVSRGt1J28Aj/z+PK4h0nF3RPUyOzdBN6tddETvVGy76X
D9qx0NXFmiTJUbTirLMwyIDuE73IvX/CH7ycYyM7TgaAXyo/606FBYJdfnBN
poYgcGRRRGUddSfYmb7GOSDeBZbk6wO35e0Gl81vuaDyDwYfWT72TjeKDnU7
V5jZwAKbnpbSqnlscH9tZwH/C7pRrHFSdHLAEcN13cXpIeDJ5ISaBVooWPue
zbQa0UlUglFWsgc8x23rVAXvBac4M2tTp9H6+XKtoiUMHDdOrJUKw8GabGmp
kRwBpq5omvofoTnM5wPc/EiwXEy/m+jNBS8Y+BOWMbS7MsHBuzoK99f98sz8
feDLSlZTqA092ko76ZjOA5tLCukDerTwpmA02pEPnh3U5Ttko60ye/XWB2jR
+aEZq1s0+JC9rM+9AK0eVyrWnqE9ezIz/LfHgMl0222VDH14yHWDaQQdQHKl
SlkC/De2y8ytR0uGdU9GZtHseVVUT0ws+HQ8pT+rGd2rJzL2L6Gr2j/5VCXH
ge9N8xiVHeiNj5MbKF1ocVuW3VU1miYqM8m16DMzurYOPdpnzsfX+BBds7Du
SxtDTw05yW+8QbO7PUleE+hpKWeGMYUOt+S2s81oi3WSKbSgBa8+yt8uopv1
K6TjS+iEQrcPOd/Qqq+JtyrW0KsjQo/fNnSKQVJ16Sd6vfii+BohHpyWUf+a
RkSrQ1oEjST0r81ag5c9OmOl16+Vgv4Dc4cJ7g==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->NCache[{
     Log[100000], -0.10536051565782628`}, {
    11.512925464970229`, -0.10536051565782628`}],
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  Frame->True,
  FrameLabel->{
    FormBox["\"target error rate\"", TraditionalForm], 
    FormBox["\"\"", TraditionalForm]},
  FrameTicks->{{{{0., 
       FormBox[
        TagBox[
         InterpretationBox["\"1.0\"", 1., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {2.302585092994046, 
       FormBox[
        TagBox[
         InterpretationBox["\"10.0\"", 10., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {1.6094379124341003`, 
       FormBox[
        TagBox[
         InterpretationBox["\"5.0\"", 5., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {3.912023005428146, 
       FormBox[
        TagBox[
         InterpretationBox["\"50.0\"", 50., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"2.0\"", 2., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"20.0\"", 20., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {1.0986122886681098`, 
       FormBox[
        TagBox[
         InterpretationBox["\"3.0\"", 3., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {3.4011973816621555`, 
       FormBox[
        TagBox[
         InterpretationBox["\"30.0\"", 30., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {0.4054651081081644, 
       FormBox[
        TagBox[
         InterpretationBox["\"1.5\"", 1.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {2.70805020110221, 
       FormBox[
        TagBox[
         InterpretationBox["\"15.0\"", 15., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {1.9459101490553132`, 
       FormBox[
        TagBox[
         InterpretationBox["\"7.0\"", 7., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {4.248495242049359, 
       FormBox[
        TagBox[
         InterpretationBox["\"70.0\"", 70., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {0.09531017980432493, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.1823215567939548, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.26236426446749106`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.336472236621213, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.47000362924573563`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5306282510621705, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.5877866649021191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.6418538861723948, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.3978952727983707`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.4849066497880004`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.5649493574615367`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.6390573296152584`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.772588722239781, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.833213344056216, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.8903717578961645`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.9444389791664403`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, None}, {{{13.815510557964274`, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-6\\)]\\)\"", 
        TraditionalForm]}, {20.72326583694641, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-9\\)]\\)\"", 
        TraditionalForm]}, {27.631021115928547`, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-12\\)]\\)\"", 
        TraditionalForm]}, {34.538776394910684`, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-15\\)]\\)\"", 
        TraditionalForm]}, {41.44653167389282, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-18\\)]\\)\"", 
        TraditionalForm]}}, None}},
  GridLines->{None, None},
  ImageSize->{521., Automatic},
  Method->{},
  PlotRange->NCache[{{
      Log[100000], 
      Log[100000000000000000000]}, {-0.10536051565782628`, 
     0.9162907318741551}}, {{11.512925464970229`, 
    46.051701859880914`}, {-0.10536051565782628`, 0.9162907318741551}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], {None, None}},
  Ticks->{{{11.512925464970229`, 
      FormBox[
       TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {18.420680743952367`, 
      FormBox[
       TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {25.328436022934504`, 
      FormBox[
       TemplateBox[{"10", "11"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {32.23619130191664, 
      FormBox[
       TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {39.14394658089878, 
      FormBox[
       TemplateBox[{"10", "17"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {46.051701859880914`, 
      FormBox[
       TemplateBox[{"10", "20"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {16.231424336265324`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {16.920097236430347`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.32406645794693, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.610999747136468`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.83369375922081, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.01571551088585, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.16965198914862, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.30302270048413, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {23.13917961524746, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {23.827852515412484`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {24.231821736929067`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {24.518755026118605`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {24.741449038202948`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {24.923470789867988`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {25.077407268130756`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {25.21077797946627, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {30.046934894229597`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {30.73560779439462, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {31.139577015911204`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {31.42651030510074, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {31.649204317185085`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {31.831226068850125`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {31.985162547112893`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {32.11853325844841, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {36.95469017321174, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {37.64336307337676, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {38.04733229489334, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {38.33426558408288, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {38.556959596167225`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {38.738981347832265`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {38.89291782609503, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {39.026288537430545`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {43.862445452193874`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {44.5511183523589, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {44.955087573875474`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {45.242020863065015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {45.46471487514936, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {45.6467366268144, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {45.800673105077166`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {45.93404381641268, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{0., 
      FormBox[
       TagBox[
        InterpretationBox["\"1.0\"", 1., AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {2.302585092994046, 
      FormBox[
       TagBox[
        InterpretationBox["\"10.0\"", 10., AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {1.6094379124341003`, 
      FormBox[
       TagBox[
        InterpretationBox["\"5.0\"", 5., AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {3.912023005428146, 
      FormBox[
       TagBox[
        InterpretationBox["\"50.0\"", 50., AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"2.0\"", 2., AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"20.0\"", 20., AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {1.0986122886681098`, 
      FormBox[
       TagBox[
        InterpretationBox["\"3.0\"", 3., AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {3.4011973816621555`, 
      FormBox[
       TagBox[
        InterpretationBox["\"30.0\"", 30., AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {0.4054651081081644, 
      FormBox[
       TagBox[
        InterpretationBox["\"1.5\"", 1.5, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {2.70805020110221, 
      FormBox[
       TagBox[
        InterpretationBox["\"15.0\"", 15., AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {1.9459101490553132`, 
      FormBox[
       TagBox[
        InterpretationBox["\"7.0\"", 7., AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {4.248495242049359, 
      FormBox[
       TagBox[
        InterpretationBox["\"70.0\"", 70., AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 1}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {0.09531017980432493, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.1823215567939548, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.26236426446749106`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.336472236621213, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.47000362924573563`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.5306282510621705, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.5877866649021191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.6418538861723948, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.3978952727983707`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.4849066497880004`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.5649493574615367`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.6390573296152584`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.772588722239781, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.833213344056216, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.8903717578961645`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.9444389791664403`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{
  3.575124034380475*^9, {3.575124068778117*^9, 3.575124076939762*^9}, 
   3.5751250300675173`*^9, 3.575135639889855*^9, 3.5751361852300653`*^9, {
   3.575136402276844*^9, 3.575136413518684*^9}, {3.575136521317279*^9, 
   3.575136531334897*^9}, {3.575143672396419*^9, 3.5751437727077217`*^9}, {
   3.578093671177017*^9, 3.578093676661455*^9}, {3.57809374609411*^9, 
   3.578093810248561*^9}, {3.578093864371414*^9, 3.578093878724895*^9}, 
   3.57809867870453*^9, {3.578492016017178*^9, 3.578492051372007*^9}, 
   3.578492091754415*^9, 3.578492865624173*^9, {3.578492905800282*^9, 
   3.578492921297327*^9}, 3.578492963005846*^9, 3.578493196128512*^9, {
   3.5784932413786297`*^9, 3.578493262904456*^9}, {3.578493317318465*^9, 
   3.578493339297071*^9}, {3.5784934337602663`*^9, 3.5784934516718273`*^9}, 
   3.5784934931108522`*^9, 3.5784953760046873`*^9, 3.579660658414146*^9, {
   3.5797229604639883`*^9, 3.5797229770009727`*^9}, 3.57972302868589*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"JonesDistill1", "[", 
    SuperscriptBox["10", 
     RowBox[{"-", "13"}]], "]"}], "\[IndentingNewLine]", 
   RowBox[{"TriDistill", "[", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "13"}]], ",", "100"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.575142512967577*^9, 3.575142513083202*^9}, {
  3.575143499111381*^9, 3.575143499218075*^9}, {3.578492977896028*^9, 
  3.578492978511286*^9}}],

Cell[BoxData["540.16`"], "Output",
 CellChangeTimes->{
  3.575142514165069*^9, 3.57514349988617*^9, 3.57809367697085*^9, 
   3.578492865697321*^9, {3.578492963079607*^9, 3.578492979047268*^9}, 
   3.578495376027082*^9, 3.579660658436057*^9, 3.579723028765893*^9}],

Cell[BoxData["428.736`"], "Output",
 CellChangeTimes->{
  3.575142514165069*^9, 3.57514349988617*^9, 3.57809367697085*^9, 
   3.578492865697321*^9, {3.578492963079607*^9, 3.578492979047268*^9}, 
   3.578495376027082*^9, 3.579660658436057*^9, 3.579723028769146*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1056, 848},
WindowMargins->{{-10, Automatic}, {Automatic, 0}},
PrintingStartingPageNumber->1,
PageHeaders->{{
   Cell[
    TextData[{
      StyleBox[
       CounterBox["Page"], "PageNumber"], "   ", "|", " ", 
      StyleBox[
       ValueBox["FileName"], "Header"]}], "Header", 
    CellMargins -> {{0, Inherited}, {Inherited, Inherited}}], None, None}, {
  None, None, 
   Cell[
    TextData[{
      StyleBox[
       ValueBox["FileName"], "Header"], " ", "|", "   ", 
      StyleBox[
       CounterBox["Page"], "PageNumber"]}], "Header", 
    CellMargins -> {{Inherited, 0}, {Inherited, Inherited}}]}},
PageFooters->{{None, None, None}, {None, None, None}},
PageHeaderLines->{False, False},
PageFooterLines->{False, False},
PrintingOptions->{"FacingPages"->True,
"FirstPageFace"->Right,
"FirstPageFooter"->False,
"FirstPageHeader"->False},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 173, 4, 93, "Title"],
Cell[CellGroupData[{
Cell[777, 30, 91, 1, 81, "Section"],
Cell[871, 33, 2669, 69, 188, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3577, 107, 111, 1, 81, "Section"],
Cell[CellGroupData[{
Cell[3713, 112, 787, 20, 73, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[4503, 134, 3774, 89, 400, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[8314, 228, 153, 3, 45, "Subsection"],
Cell[8470, 233, 1299, 34, 109, "Text"],
Cell[9772, 269, 1170, 25, 188, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10979, 299, 145, 3, 45, "Subsection"],
Cell[11127, 304, 724, 22, 53, "Text"],
Cell[11854, 328, 724, 19, 192, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12615, 352, 188, 4, 45, "Subsection"],
Cell[12806, 358, 1499, 37, 115, "Text"],
Cell[14308, 397, 2033, 45, 221, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16378, 447, 165, 2, 45, "Subsection"],
Cell[16546, 451, 971, 25, 93, "Text"],
Cell[17520, 478, 1062, 29, 198, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18631, 513, 92, 1, 81, "Section"],
Cell[18726, 516, 821, 19, 71, "Text"],
Cell[19550, 537, 1038, 21, 77, "Input"],
Cell[CellGroupData[{
Cell[20613, 562, 2470, 63, 219, "Input"],
Cell[23086, 627, 19475, 365, 249, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42598, 997, 2784, 70, 243, "Input"],
Cell[45385, 1069, 23762, 451, 249, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69184, 1525, 9853, 223, 536, "Input"],
Cell[79040, 1750, 42270, 795, 482, "Output"]
}, Open  ]],
Cell[121325, 2548, 344, 6, 51, "Text"],
Cell[CellGroupData[{
Cell[121694, 2558, 2810, 66, 173, "Input"],
Cell[124507, 2626, 26106, 516, 352, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150650, 3147, 473, 12, 83, "Input"],
Cell[151126, 3161, 263, 4, 32, "Output"],
Cell[151392, 3167, 264, 4, 65, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

